Modified UNIFAC 2.0 -- A Group-Contribution Method Completed with Machine Learning

Predicting thermodynamic properties of mixtures is a cornerstone of chemical engineering, yet conventional group-contribution (GC) methods like modified UNIFAC (Dortmund) remain limited by incomplete tables of pair-interaction parameters. To address this, we present modified UNIFAC 2.0, a hybrid model that integrates a matrix completion method from machine learning into the GC framework, allowing for the simultaneous training of all pair-interaction parameters, including the prediction of parameters that cannot be fitted due to missing data. Utilizing an extensive training set of more than 500,000 experimental data for activity coefficients and excess enthalpies from the Dortmund Data Bank, modified UNIFAC 2.0 achieves improved accuracy compared to the latest published version of modified UNIFAC (Dortmund) while significantly expanding the predictive scope. Its flexible design allows updates with new experimental data or customizations for specific applications. The new model can easily be implemented in established simulation software with complete parameter tables readily available.

==> anc/Size_Parameters_modUNIFAC20.csv <==
Subgroup No.;Subgroup Name;Main Group No.;Main Group Name;R;Q
1;CH3;1;CH2;0.6325;1.0608
2;CH2;1;CH2;0.6325;0.7081
3;CH;1;CH2;0.6325;0.3554
4;C;1;CH2;0.6325;0
5;CH2=CH;2;C=C;1.2832;1.6016
6;CH=CH;2;C=C;1.2832;1.2489
7;CH2=C;2;C=C;1.2832;1.2489
8;CH=C;2;C=C;1.2832;0.8962
9;ACH;3;ACH;0.3763;0.4321
10;AC;3;ACH;0.3763;0.2113
11;ACCH3;4;ACCH2;0.91;0.949
12;ACCH2;4;ACCH2;0.91;0.7962
13;ACCH;4;ACCH2;0.91;0.3769
14;OH (P);5;OH;1.2302;0.8927
15;CH3OH;6;CH3OH;0.8585;0.9938
16;H2O;7;H2O;1.7334;2.4561
17;ACOH;8;ACOH;1.08;0.975
18;CH3CO;9;CH2CO;1.7048;1.67
19;CH2CO;9;CH2CO;1.7048;1.5542
20;CHO;10;CHO;0.7173;0.771
21;CH3COO;11;CCOO;1.27;1.6286
22;CH2COO;11;CCOO;1.27;1.4228
23;HCOO;12;HCOO;1.9;1.8
24;CH3O;13;CH2O;1.1434;1.6022
25;CH2O;13;CH2O;1.1434;1.2495
26;CHO;13;CH2O;1.1434;0.8968
27;THF;43;CY-CH2O;1.7023;1.8784
28;CH3NH2;14;CH2NH2;1.6607;1.6904
29;CH2NH2;14;CH2NH2;1.6607;1.3377
30;CHNH2;14;CH2NH2;1.6607;0.985
31;CH3NH;15;CH2NH;1.368;1.4332
32;CH2NH;15;CH2NH;1.368;1.0805
33;CHNH;15;CH2NH;1.368;0.7278
34;CH3N;16;(C)3N;1.0746;1.176
35;CH2N;16;(C)3N;1.0746;0.824
36;ACNH2;17;ACNH2;1.1849;0.8067
37;AC2H2N;18;PYRIDINE;1.4578;0.9022
38;AC2HN;18;PYRIDINE;1.2393;0.633
39;AC2N;18;PYRIDINE;1.0731;0.353
40;CH3CN;19;CH2CN;1.5575;1.5193
41;CH2CN;19;CH2CN;1.5575;1.1666
42;COOH;20;COOH;0.8;0.9215
43;HCOOH;44;HCOOH;0.8;1.2742
44;CH2CL;21;CCL;0.9919;1.3654
45;CHCL;21;CCL;0.9919;1.0127
46;CCL;21;CCL;0.9919;0.66
47;CH2CL2;22;CCL2;1.8;2.5
48;CHCL2;22;CCL2;1.8;2.1473
49;CCL2;22;CCL2;1.8;1.7946
50;CHCL3;45;CHCL3;2.45;2.8912
51;CCL3;23;CCL3;2.65;2.3778
52;CCL4;24;CCL4;2.618;3.1836
53;ACCL;25;ACCL;0.5365;0.3177
54;CH3NO2;26;CNO2;2.644;2.5
55;CH2NO2;26;CNO2;2.5;2.304
56;CHNO2;26;CNO2;2.887;2.241
57;ACNO2;27;ACNO2;0.4656;0.3589
58;CS2;28;CS2;1.24;1.068
59;CH3SH;29;CH3SH;1.289;1.762
60;CH2SH;29;CH3SH;1.535;1.316
61;FURFURAL;30;FURFURAL;1.299;1.289
62;DOH;31;DOH;2.088;2.4
63;I;32;I;1.076;0.9169
64;BR;33;BR;1.209;1.4
65;CH=-C;34;C=-C;0.9214;1.3
66;C=-C;34;C=-C;1.303;1.132
67;DMSO;35;DMSO;3.6;2.692
68;ACRY;36;ACRY;1;0.92
69;CL-(C=C);37;CLCC;0.5229;0.7391
70;C=C;2;C=C;1.2832;0.4582
71;ACF;38;ACF;0.8814;0.7269
72;DMF;39;DMF;2;2.093
73;HCON(..;39;DMF;2.381;1.522
74;CF3;40;CF2;1.284;1.266
75;CF2;40;CF2;1.284;1.098
76;CF;40;CF2;0.8215;0.5135
77;COO;41;COO;1.6;0.9
78;CY-CH2;42;CY-CH2;0.7136;0.8635
79;CY-CH;42;CY-CH2;0.3479;0.1071
80;CY-C;42;CY-CH2;0.347;0
81;OH (S);5;OH;1.063;0.8663
82;OH (T);5;OH;0.6895;0.8345
83;CY-CH2O;43;CY-CH2O;1.4046;1.4
84;TRIOXAN;43;CY-CH2O;1.0413;1.0116
85;CNH2;14;CH2NH2;1.6607;0.985
86;NMP;46;CY-CONC;3.981;3.2
87;NEP;46;CY-CONC;3.7543;2.892
88;NIPP;46;CY-CONC;3.5268;2.58
89;NTBP;46;CY-CONC;3.2994;2.352
91;CONH2;47;CONR;1.4515;1.248
92;CONHCH3;47;CONR;1.5;1.08
93;HCONHCH3;49;HCONR;2.4617;2.192
94;HCONHCH2;49;HCONR;2.4617;1.842
100;CONHCH2;47;CONR;1.5;1.08
101;AM(CH3)2;48;CONR2;2.4748;1.9643
102;AMCH3CH2;48;CONR2;2.2739;1.5754
103;AM(CH2)2;48;CONR2;2.0767;1.1866
104;AC2H2S;52;ACS;1.7943;1.34
105;AC2HS;52;ACS;1.6282;1.06
106;AC2S;52;ACS;1.4621;0.78
107;H2COCH;53;EPOXIDES;1.3601;1.8031
108;COCH;53;EPOXIDES;0.683;0.3418
109;HCOCH;53;EPOXIDES;0.9104;0.6538
110;(CH2)2SU;56;SULFONE;2.687;2.12
111;CH2SUCH;56;SULFONE;2.46;1.808
112;(CH3)2CB;55;CARBONAT;2.42;2.4976
113;(CH2)2CB;55;CARBONAT;2.42;2.0018
114;CH2CH3CB;55;CARBONAT;2.42;2.2497
119;H2COCH2;53;EPOXIDES;1.063;1.123
122;CH3S;61;CH2S;1.613;1.368
123;CH2S;61;CH2S;1.3863;1.06
124;CHS;61;CH2S;1.1589;0.748
153;H2COC;53;EPOXIDES;0.9104;0.6538
178;C3H2N2+;84;IMIDAZOL;1.3662;0.6797
179;BTI-;85;BTI;5.621;5.9463
184;C3H3N2+;84;IMIDAZOL;1.843;1.6997
189;C4H8N+;87;PYRROL;2.7867;2.7723
195;BF4-;89;BF4;3.9628;0.6214
196;C5H5N+;90;PYRIDIN;2.1094;2.5106
197;OTF-;91;OTF;3.371;2.0001
201;-S-S-;93;-S-S-;1.0678;2.244
209;SO4;98;SO4;0.9903;3.5249
210;HSO4;98;SO4;1.5654;3.8076
211;PF6;99;PF6;3.8183;3.6018
220;C5H4N+;90;PYRIDIN;2.4873;2.4457


==> anc/a_Parameters_modUNIFAC20.csv <==
;1;2;3;4;5;6;7;8;9;10;11;12;13;14;15;16;17;18;19;20;21;22;23;24;25;26;27;28;29;30;31;32;33;34;35;36;37;38;39;40;41;42;43;44;45;46;47;48;49;52;53;55;56;61;84;85;87;89;90;91;93;98;99
1;0;63.270508;150.53584;28.874262;1798.2177;1438.2358;314.15445;1045.7207;539.9737;1070.7992;597.7041;622.25195;212.1759;710.71594;608.31757;159.02162;1391.7844;788.454;861.0989;540.46686;304.28143;238.12643;116.280075;55.32145;417.32053;459.85785;808.9171;316.2216;349.59293;927.8939;472.75677;701.9009;446.92645;389.864;348.38223;658.75635;68.038925;122.67047;477.9327;266.68036;734.49304;26.329878;177.0967;413.77246;166.50632;350.05856;1016.67206;672.5357;142.77711;121.12305;336.04034;462.4786;644.3363;340.13086;145.07481;273.67337;5.6077557;480.83408;22.162987;585.31744;322.38467;203.8571;554.19653
2;16.500313;0;33.565105;19.73204;1238.3473;1016.40625;198.54648;590.4847;257.7268;550.92633;289.55008;367.61188;46.89835;393.7762;323.7645;77.76696;907.6889;351.5073;450.4569;358.15994;99.57063;49.62272;23.803818;2.119585;212.63348;215.89624;494.20343;250.08154;171.06049;532.7924;347.237;376.0245;144.6633;171.27022;137.67302;394.99606;16.18963;99.34563;200.31021;153.76065;379.9678;44.204483;49.831776;265.02234;11.735858;173.72858;673.7173;276.67578;79.11709;-8.387928;111.2025;179.12224;349.93506;127.89002;41.966305;165.9031;-62.968826;315.2692;-60.846176;343.77844;143.67914;-2.32745;300.76776
3;-13.408843;15.343874;0;36.213367;1153.8345;990.7952;296.9907;673.32495;70.96034;421.05545;124.74204;243.14943;21.161385;278.33328;268.8035;-18.450823;787.0134;206.31335;260.7921;511.87683;33.825787;-1.3231515;33.38546;46.321175;167.29173;51.072212;424.8459;245.38382;99.79439;425.04865;396.56223;242.856;68.32854;120.229095;54.151936;261.8558;-2.1255698;-40.20701;48.50172;134.16525;235.36201;-10.876957;-4.05063;427.10077;-14.773206;16.571089;577.79504;143.66441;145.36777;-59.752487;12.334377;68.477325;147.97661;64.090645;-51.349277;121.88455;-121.81111;272.3866;-126.28167;282.72046;74.67717;-60.09404;164.28238
4;-2.3202326;91.8227;126.9973;0;1387.1511;1057.0122;201.08093;704.18567;284.46664;693.825;283.58472;379.93958;93.39082;440.0873;349.8503;195.53183;1059.3917;513.55896;505.36914;501.76855;90.53696;0.887753;79.97136;68.138115;293.02594;186.04988;598.7873;303.9047;203.09296;615.2802;377.36697;492.47534;199.88258;227.18855;169.78218;425.6459;10.685183;19.813068;234.7516;211.25822;469.3762;53.723495;61.655293;358.18362;-30.46875;209.97618;791.063;373.53204;150.3056;90.69785;114.37691;254.82101;367.14154;204.62714;9.341667;166.58195;-105.949875;437.67853;-103.239975;403.9159;106.57128;70.82591;373.82074
5;108.70487;283.02823;344.16882;365.83185;0;93.02086;-404.878;-38.492996;97.93603;248.28871;128.93793;258.37665;-110.29704;-237.33545;-226.41888;277.87097;127.61319;305.2635;251.80643;107.689804;108.42905;-40.88955;302.0301;185.2381;565.1194;54.663437;338.90442;692.6859;259.3648;420.42874;-187.46385;680.8325;280.5929;257.56467;-127.53616;439.744;95.79579;39.470917;101.48258;352.209;253.05266;189.2267;25.649378;-246.37352;-67.83204;117.17084;128.44054;-21.238522;45.583557;253.83954;3.9151068;286.83804;395.49847;211.21461;97.504196;33.330414;39.798912;119.085075;161.56981;20.678661;-225.86432;42.52787;256.88696
6;97.63658;56.90523;77.12152;161.32822;-136.27676;0;-315.31094;-261.2296;2.7467065;-34.853634;88.76561;137.64818;-128.11246;-240.8909;-148.02661;16.47143;-196.15054;-62.66031;66.25901;-268.5837;66.8004;2.788255;96.78645;31.623735;209.11102;38.284115;65.362885;341.2256;104.39521;109.01145;-198.25029;287.46106;59.159447;14.667423;-135.70448;188.41971;53.78681;78.49135;-0.22976738;7.4349203;19.042753;100.73846;-18.070742;-349.5395;-61.449715;-10.061741;-94.01607;-149.35362;-85.580055;24.982492;2.521851;67.77857;209.54024;3.3900166;44.4629;24.547071;62.04771;-171.09633;136.89275;-127.16419;-107.92142;-37.19131;54.18998
7;57.479225;141.70471;190.88991;194.47006;1048.2665;871.1367;0;618.4151;54.136395;371.5174;214.03342;373.9074;-88.001945;-11.822223;8.2159815;43.73707;615.73676;251.39514;325.12744;489.6094;167.82474;104.653435;255.82323;156.86227;513.9759;114.81118;495.56912;682.93005;259.62933;625.38763;188.68517;554.99335;296.89566;297.42407;-64.08531;524.2588;102.22012;60.418736;55.463673;485.18988;297.34418;90.54144;-3.9641047;220.86713;105.67873;28.810675;395.57816;4.3894153;116.26889;40.906506;-11.584255;194.75095;370.2902;168.94637;111.642685;115.1409;19.1973;187.46414;103.47101;217.1271;-55.7144;-86.691956;215.28885
8;81.61503;108.10508;60.362045;214.00726;-635.288;-398.2452;-266.35593;0;-414.23856;-489.47748;-241.86205;-133.39566;-250.70288;-691.2572;-455.20612;-210.21088;-767.26715;-460.12848;-388.47815;-103.73482;-20.64681;-44.67552;174.29758;123.41554;202.1362;-283.2131;-190.71835;453.05457;-8.440797;-152.7949;-268.08667;31.414818;-37.815815;-59.670353;-381.54617;-37.962578;66.5726;-108.93119;-333.67053;46.75325;-357.50372;33.997025;-128.6194;-245.46873;-47.375015;-340.441;-543.15137;-560.1185;-13.0194;-81.448654;-210.25923;-160.33401;-160.91858;-122.1483;-58.18795;-98.86886;43.821136;-388.5831;130.06529;-357.97296;-304.65366;-209.18411;-278.23608
9;78.90491;-38.02605;-28.221941;105.28583;480.44296;428.43246;-33.139797;-97.112206;0;63.07157;-40.815224;71.65979;-100.411255;-9.405923;15.879984;17.597958;212.79315;-58.3258;26.873512;69.730316;-116.24301;-208.8542;-58.56117;-35.61698;59.260643;-88.81698;163.85506;218.94016;4.905811;93.96073;127.927536;140.72589;-155.79855;-74.011696;-96.677925;101.01073;-36.95026;7.4524617;-46.451294;-180.22005;-5.3252153;77.158554;-46.070686;-65.06292;-259.23007;-3.5078554;282.86053;-96.94314;29.529266;-82.34831;-52.802208;-52.540237;48.115906;-57.946392;-138.97963;43.655582;-153.48283;105.19654;-164.74268;30.433962;-81.25951;-151.78549;62.742935
10;105.02641;-158.2292;-193.0092;29.253647;291.2781;329.69043;-46.07964;-279.67053;-173.61375;0;-250.95284;-50.614677;-236.74074;-77.26564;-68.30936;-79.10373;103.06407;-390.90332;-201.87567;-22.765038;-283.52893;-332.82678;-192.27812;-123.1646;-181.04521;-197.1482;-10.830677;83.085495;-154.18552;-171.9863;138.7745;-137.65224;-450.46997;-254.82397;-234.31297;-87.63588;-106.633575;11.734048;-240.29529;-240.99043;-211.1402;65.722916;-143.1088;-45.8458;-362.91266;-124.84802;187.08224;-357.80084;-40.059143;-224.23857;-226.83466;-287.2782;-140.87436;-278.7491;-201.63512;2.2545798;-242.7932;30.483217;-245.98482;-84.164444;-146.71457;-319.13245;-92.25498
11;85.089836;-56.400917;-12.614405;123.39608;834.4398;744.4325;66.936516;-15.60313;65.52106;214.57077;0;125.86026;-51.93982;64.42962;103.16545;17.035126;366.62433;45.696083;118.74449;188.49966;-97.106514;-231.12161;-65.6135;-40.755066;137.88141;-85.901505;285.39923;297.60556;55.62522;231.86354;245.59973;234.53882;-106.092316;-40.05385;-40.18756;193.40195;-27.067335;16.949284;21.620016;-287.79544;54.367805;89.4554;-15.425625;-48.340996;-304.3395;46.012978;461.86133;2.0821877;88.84353;-105.02624;20.628502;-3.254113;101.87301;10.103962;-186.6763;82.244934;-184.16196;199.71341;-238.63684;125.23995;-38.181534;-165.15292;129.21545
12;78.780304;-99.73416;-34.68734;68.68237;594.70404;580.5002;114.65231;-113.6257;-32.47436;-3.3790243;-58.195705;0;-66.93439;-64.55062;-32.433506;-46.250275;117.18053;-77.65147;-49.600517;221.849;-120.9499;-218.10164;-67.42553;-49.182877;96.72257;-158.3051;122.44854;251.92114;8.845674;100.98434;208.71841;58.599895;-120.51125;-50.245827;-72.33311;102.00179;-14.550828;35.59529;-55.15387;-251.0481;-90.45325;74.79558;-31.135517;-57.813152;-243.02812;-4.3705993;249.88676;-108.55261;94.12902;-150.6094;-27.453445;-87.96864;-32.189262;-9.687744;-170.75616;24.79225;-147.36414;154.54095;-230.3453;68.936264;-65.30191;-236.76889;5.51616
13;95.05447;-27.311422;-16.264168;144.47614;740.3468;543.272;-36.605927;-147.2336;110.05332;232.92464;46.163044;118.813126;0;139.58157;139.84148;182.76613;452.30984;99.50679;137.55362;-13.938095;-161.31815;-327.59717;-116.92405;-55.95272;30.397768;-87.094765;285.03552;180.98314;21.54814;163.3625;195.25839;233.80325;-188.42633;-129.30937;10.40266;133.53528;-69.437836;12.425717;42.298565;-345.45337;107.160835;122.734344;-45.392513;-120.2388;-418.642;115.47247;524.65826;68.74849;43.83844;-48.012672;-4.0287895;-5.037875;117.31145;1.4560213;-224.47763;83.48546;-225.46342;227.7049;-299.9898;112.62496;-58.283592;-94.118225;186.57773
14;57.905067;75.08752;71.01404;129.48845;-760.1548;-714.86426;-488.16705;-677.92145;166.77483;24.049986;95.32256;24.549995;4.1728725;0;-38.17714;146.39964;-446.3128;52.75877;96.9239;-680.7107;32.943233;-48.152115;-18.651836;-37.051632;-7.8099446;88.77778;-100.681046;-69.408806;31.825203;-148.88663;-395.44345;202.95464;-9.050828;-97.80211;-6.768429;-34.52144;-3.942442;26.22094;148.87308;-346.02594;40.12345;75.53244;65.08658;-605.4973;-166.20251;111.47088;-191.40831;78.1709;-166.17554;165.71266;145.49353;147.00072;173.30609;7.6587324;0.59415936;-5.3892965;64.293564;-222.38371;122.6674;-211.05704;-39.95902;206.33731;107.86355
15;42.973515;164.88943;-5.9119387;200.61914;-708.6713;-712.97455;-527.6919;-450.45264;-0.28166232;47.905853;12.825115;74.633835;-69.77497;-70.35144;0;141.47136;-211.74193;-91.8349;51.31556;-777.90625;-48.394363;-131.4338;-40.556736;14.448696;-151.12296;4.274759;-7.7543902;-92.36518;-47.988377;-193.05035;-344.8712;205.27353;-196.58264;-258.9525;-103.497505;-136.44412;-72.70876;-158.2244;-20.427053;-337.1186;49.740074;28.812658;-64.543564;-389.76566;-293.08362;-64.39885;-72.199066;-31.888468;-191.60692;132.8866;-16.993921;38.468113;107.235596;-152.54068;-116.57138;24.959631;-56.90571;-337.08847;62.066463;-287.25415;-110.422516;230.02031;73.77185
16;85.12605;131.15831;25.225578;178.81235;-299.413;-433.8241;-524.9899;-320.35376;38.36963;29.974024;-16.078537;151.87186;-165.91615;-4.970312;-25.950853;0;131.56953;-35.23786;108.87318;-515.7165;-98.946884;-165.12627;-14.109487;2.0085151;-71.63106;73.18666;82.49022;51.272583;-23.038315;-73.454834;-261.42972;248.05978;-207.34726;-146.54321;-138.55301;17.0026;-72.781975;-7.9046574;-28.423483;53.37332;135.60345;109.29406;-86.280106;-263.83002;-245.89609;37.098373;87.05639;-99.83046;-186.97487;146.61375;-129.71959;28.019058;205.40504;-145.58182;3.712288;28.191257;-78.322815;-98.26738;68.164505;-159.51782;-160.20398;99.011505;149.25835
17;163.852;68.46919;-68.51529;217.10548;-3.2076075;-1.9841374;-322.87177;35.783936;-355.95078;-313.00916;164.18077;269.92343;-291.36942;-501.642;-197.83653;-70.716354;0;-462.13626;-97.19955;-591.36;74.76337;22.815418;144.28273;111.18099;136.79826;-82.82604;141.64381;608.8353;86.92611;183.50172;-155.73608;258.8367;-55.7419;-213.18307;-280.39035;236.93657;72.37382;64.48974;-332.86145;204.84163;-72.80603;115.054306;-302.5645;-239.38347;-77.6353;-292.85992;-174.36235;-517.3306;-188.03592;-215.30785;-285.81894;-188.32843;201.57004;-160.51682;-13.459692;80.05515;77.447685;-547.78595;142.93001;-279.1042;-215.544;-219.01659;-108.63445
18;116.36616;-134.37396;-91.6797;74.652374;-483.81744;-343.48804;-388.74634;-949.6061;228.26923;23.673306;148.53888;26.698456;3.0804877;-45.62918;91.44966;7.238507;-475.17136;0;97.3003;-842.2302;-36.691673;-174.7689;-209.53163;-187.94542;-115.65459;43.423786;-93.08884;-107.77324;-3.1217804;-177.02316;-253.47353;134.19519;-177.58185;-264.9774;13.677134;-40.40365;-35.770355;106.30997;174.31064;-872.3754;-61.66008;96.50875;70.20413;-821.91296;-380.154;128.60207;-20.939228;72.916145;-188.15793;-40.95777;239.232;50.639233;157.45125;-63.82241;-160.31714;48.1353;-22.621986;-253.5457;-64.022316;-202.5191;44.513226;63.978004;97.71409
19;101.06192;-105.925705;-59.654865;80.96908;774.699;744.7831;80.37956;8.696929;-35.595306;39.916386;-14.130493;109.45351;-132.6993;-37.65527;1.7229396;-67.3895;288.9395;-112.9608;0;207.25851;-101.5782;-190.59464;-55.796314;-49.14867;121.81859;-99.086914;213.95868;347.01056;31.771662;191.2562;237.20258;139.70406;-137.98552;-46.889984;-116.935356;190.47266;-13.2521;67.581955;-75.957146;-147.06786;-32.219032;88.00946;-61.306488;-15.480489;-230.42752;-26.026476;340.9663;-160.42172;57.691635;-180.959;-65.84878;-93.148834;61.65075;-55.304413;-135.72954;64.52854;-151.84229;129.21692;-188.74306;80.93381;-66.311584;-271.95303;40.005226
20;98.79604;-12.246601;-98.87089;158.82579;218.17429;349.81873;-167.59947;-32.628777;-223.40247;-102.11565;-133.6922;127.27921;-287.76816;-231.25151;-57.33856;-219.68962;12.9326515;-386.13367;-77.58802;0;-88.41873;-130.43732;-5.1239996;0.74207807;65.3265;-117.45525;125.29517;375.9285;-25.109804;36.26689;30.400677;155.72482;-244.18631;-137.9276;-336.06335;81.477264;-27.812634;-74.392624;-241.7955;-99.35069;-128.04068;30.663914;-128.0182;-45.689407;-215.82556;-260.8753;88.64051;-411.01294;-49.581127;-175.06285;-178.15;-156.73529;26.087326;-250.72354;-124.60974;47.546272;-137.3456;-203.15955;-12.364521;-164.67216;-165.33647;-233.99568;-73.777214
21;2.8760006;-24.853474;-31.511757;-2.128233;1196.9985;1012.5486;227.93298;664.9108;112.01286;414.68835;98.73466;293.55856;-47.57372;368.51196;276.72592;11.39861;936.8445;178.75948;308.13962;488.51135;0;-13.308572;-9.065532;-0.7638762;102.75798;131.3512;431.42245;197.37245;71.130264;400.0955;391.12177;228.39537;-18.253378;115.02844;20.469135;274.89984;-31.666264;23.927494;49.207653;250.50558;278.08405;7.916836;-11.312332;449.42847;-14.218341;53.524582;648.1162;107.59831;84.64569;-55.053955;-36.156757;48.84873;203.09851;-10.72886;10.050416;132.37576;-143.76494;321.67773;-96.512726;297.75778;76.08707;-86.39589;202.91862
22;-43.29948;-3.576861;-43.064316;15.471727;874.3637;899.6942;228.35028;589.3499;30.082508;386.55664;-85.512856;177.64001;-79.76973;282.54932;270.24365;-206.94135;612.6262;53.822975;199.51323;612.00446;-22.730104;0;-12.997079;3.2547162;91.30657;52.655518;319.8592;132.52513;10.268325;243.24466;345.69888;160.66199;-74.224976;118.60097;-103.45526;125.91661;-48.871063;-143.18553;-1.8168955;58.01682;132.68886;-85.092545;49.467564;480.79068;-20.730492;-97.41584;498.3192;24.994947;128.30684;-52.52414;1.001525;36.255783;45.865067;-101.246254;-54.35337;88.80087;-183.51334;227.81741;-61.06264;188.3876;56.465183;-66.859856;95.08063
23;-25.737913;-23.509905;-20.398571;-18.721865;970.62646;849.77966;330.79218;592.8354;59.457703;333.76877;126.89555;177.00995;56.967426;254.93954;251.30984;-45.97728;638.5477;167.0586;199.23834;431.23203;41.672825;26.83709;0;24.274405;102.57702;40.53147;324.11807;143.37863;74.63408;342.15686;366.3788;131.57051;72.286095;90.62463;90.53723;193.07053;3.3022614;-21.485207;47.643124;75.1663;175.90341;-28.938036;0.77516997;381.22845;22.1663;15.704323;462.5775;150.81406;129.45662;-84.14284;32.62396;38.89376;88.519554;67.27944;-46.49362;101.29361;-83.62863;218.60292;-123.599976;254.40396;105.48297;-53.46176;110.54755
24;-17.433994;-0.8177969;-19.061787;-12.260498;1109.2909;922.1286;224.21472;714.6844;177.64967;512.3284;242.02444;349.76093;34.106853;412.53757;370.02692;17.658749;915.2042;264.10352;400.19165;325.67416;93.10968;86.88103;11.943949;0;109.91752;205.93198;455.12527;147.97137;118.21275;457.80777;348.4502;284.99603;89.28219;121.26954;111.92455;300.99606;-5.219106;25.363358;129.7555;194.42245;352.19495;-13.225447;14.32035;393.57214;51.092667;82.16218;622.42365;233.98654;58.30141;-27.934649;57.67717;124.035095;278.79065;51.066803;36.27752;161.56403;-70.61983;228.5536;-37.16384;299.25192;152.25523;25.5338;240.2463
25;-56.35613;-10.073527;-19.797844;-101.72992;948.40814;791.4083;364.16183;861.07983;-1.4056742;235.10721;63.48224;186.80847;-2.14637;291.53958;170.52643;-28.710138;793.0899;142.46577;171.16011;608.3703;52.503494;135.4082;62.959866;53.529438;0;116.54937;282.3496;103.85255;49.210552;331.4135;366.88373;27.433632;94.179214;183.00208;59.054924;193.21703;7.786951;23.519;-18.494913;537.82513;207.55179;-51.060375;-30.827736;633.1963;226.02823;-3.0853271;387.5502;70.196495;106.5724;-53.637424;-94.629295;1.7091602;75.629906;27.748423;114.87586;74.03737;-32.411324;273.6838;-6.7839985;291.25827;93.20306;-78.222305;74.160286
26;82.73883;7.283496;98.41866;160.6263;913.45795;838.4099;112.29532;179.5748;-8.863244;159.36586;22.09118;137.73593;-88.83248;-100.86496;-68.26738;-25.897331;300.02118;74.50181;88.24509;483.37067;-11.235172;-119.337494;95.3488;52.11013;366.0123;0;307.958;548.13666;137.53769;367.62457;236.85503;312.39017;79.5393;140.18015;-100.078316;324.19977;48.091694;40.26341;-14.189873;42.80745;45.180756;99.1056;-5.3547173;55.199467;-124.55224;6.30029;335.11432;-89.348206;158.36958;-76.22389;-16.010643;40.472946;123.7053;97.81806;-78.06489;53.9669;-99.05598;230.556;-122.2562;152.75229;-96.0144;-227.75955;91.85192
27;7.011916;-75.74885;-157.15132;-29.246578;492.98407;462.13364;182.28049;254.76599;-165.44243;-46.19572;-153.05121;0.52400124;-104.45191;89.94551;96.93878;-88.45889;372.79385;-210.91016;-104.17287;205.59406;-165.89386;-156.96652;-111.6314;-35.013287;-163.3451;-129.97408;0;-3.4305022;-114.18618;-27.09812;262.2873;-141.87581;-272.0089;-144.96362;-99.64871;-72.73378;-81.96091;-80.79118;-195.18878;-18.301037;-73.93487;-29.978342;-124.01172;316.24728;-151.91212;-143.27356;260.15854;-168.67151;37.22774;-173.78821;-187.88557;-210.48251;-144.6152;-183.1012;-144.26424;28.515226;-188.57729;75.07503;-197.89935;42.351265;-39.031387;-181.80273;-71.05275
28;-26.180956;-75.219826;-24.806557;-105.30629;1295.4396;1099.6796;316.1797;812.0594;307.77676;599.6843;356.0065;413.66367;82.85323;542.2797;428.29987;6.528452;1040.8455;373.671;522.1449;401.8662;166.35757;192.37953;2.4404962;-27.726425;140.51622;338.90042;485.01056;0;166.22728;558.0402;405.34857;287.54944;189.75645;215.4531;206.86765;396.0846;22.160904;145.88454;243.86438;276.11472;436.4197;-11.963449;76.97992;413.91434;177.12143;188.73083;688.81006;351.11774;52.227753;-34.681763;146.25986;187.73434;375.12402;115.78602;137.67061;188.57156;-5.455889;311.4063;10.661517;408.76825;260.58365;30.629606;300.68738
29;15.096755;-30.50666;-32.75822;18.96178;624.44434;543.75757;120.32495;243.47534;56.105427;212.3169;62.045345;134.14948;-10.009796;164.21994;160.92218;-6.4138627;421.52737;69.23546;140.41414;181.77036;-20.028238;-55.605488;-34.709045;-15.478935;42.580147;23.139105;222.0572;109.0371;0;192.41713;211.22186;122.09687;-37.540543;7.032096;16.950834;126.85436;-21.013105;0.09137616;25.853653;-36.503433;110.00736;12.018472;-10.251261;149.8151;-85.691154;21.821247;349.4657;59.932526;49.318424;-60.386852;6.84696;10.513819;87.04225;-4.2643957;-60.911186;74.38822;-96.831726;137.70624;-105.98809;133.97856;38.51548;-57.040592;97.81949
30;114.84806;-35.6663;-8.655241;164.70033;696.5417;655.9783;-28.678661;-45.22712;-40.560318;77.72842;-0.78159326;140.77312;-148.14667;-102.36869;-19.23405;-33.156975;236.38838;-90.60666;47.461494;132.64003;-85.04933;-206.5493;-10.234539;-10.747269;189.23363;-110.57758;252.8708;436.3841;62.115105;0;166.52133;256.805;-112.75559;-45.284233;-151.26193;221.37903;-4.905241;28.154922;-72.94733;-167.69789;-7.7628736;106.47834;-64.658134;-93.55614;-274.17484;-40.13161;325.6582;-170.20949;51.920364;-132.13403;-60.68102;-48.95999;109.29207;-40.92502;-151.65694;68.62047;-151.24841;81.3259;-159.2559;35.667206;-113.232666;-230.8717;68.25867
31;88.690994;50.141315;75.73337;166.68616;449.58694;393.53204;-192.47998;29.889326;128.12674;266.40216;204.43008;293.6002;-85.83745;-11.9329605;61.743504;30.586302;243.47488;106.45469;278.94308;-87.554184;97.97462;8.033299;81.28584;25.307884;270.44833;124.10455;301.02744;399.29288;164.05617;333.2583;0;444.93616;96.37742;71.63369;-62.115955;329.73987;43.67209;76.902245;98.76418;-9.373649;192.9274;96.68211;15.443038;-191.86282;-87.698425;56.167927;259.28427;12.912026;-34.154266;19.239147;73.26135;149.8396;339.73566;47.253284;23.346687;105.84199;1.295599;-18.485662;75.59537;36.355568;-23.241135;-13.536434;193.71115
32;57.125355;-61.821243;-26.380802;6.099037;936.2528;802.544;146.44366;430.1622;24.13757;155.76315;122.32555;243.76488;-94.58955;117.47222;70.737144;-1.5562593;613.47394;37.809135;175.93274;303.03378;18.929846;6.5232954;29.71308;1.5640576;153.0916;80.55563;304.94592;322.58356;91.76133;352.40707;267.53085;0;22.704266;86.660545;-23.623934;300.9734;20.15047;131.46313;-18.114594;283.98486;154.30551;63.690563;-59.0617;225.3031;20.408295;30.637867;390.3106;-50.45012;34.478313;-115.45051;-78.768005;-14.301299;194.35226;7.1771736;48.588554;97.6247;-48.78364;176.32382;-42.960377;195.14871;14.890886;-184.97925;110.60822
33;-13.118733;-19.892338;-30.337864;-61.956524;1077.5062;911.9632;327.58255;876.5296;-32.467255;214.96107;142.838;271.69373;-48.529034;212.4885;149.89484;-45.37043;824.405;84.82894;194.97942;514.55023;85.27312;145.8968;89.05311;64.153244;137.35822;120.63051;349.2647;265.96808;94.09596;427.9175;369.59567;116.214134;0;161.04692;26.380684;295.19086;33.451534;73.069275;-49.925774;553.69055;216.89171;-14.14267;-76.26632;561.193;209.82935;-28.803608;406.57343;-1.9861665;78.21007;-112.21142;-118.0155;-14.965506;157.336;25.03122;115.45114;106.51206;-11.190696;193.93185;10.466818;272.2708;73.065735;-138.83755;80.55317
34;32.33458;-50.31878;-28.091642;35.60353;815.7232;802.83844;204.44902;376.37158;-42.576275;144.48383;33.45471;152.90791;-78.850655;31.032637;74.75337;-140.26094;385.23486;-29.254187;86.51664;389.5882;10.576459;-12.935614;27.928087;14.6812935;171.22086;-22.974365;253.7945;321.05637;67.98561;284.407;278.77292;145.5509;10.108326;0;-73.065;215.65111;19.508493;12.544538;-52.159252;66.8462;41.855484;10.312405;-29.289337;223.73865;-21.637781;-68.92572;313.13025;-81.96292;96.8039;-142.80017;-35.272636;-29.098007;71.94243;-9.8326;-46.907352;74.48073;-81.50829;115.8398;-78.573906;137.89857;3.8707285;-187.83289;32.373024
35;81.942276;22.049591;44.00555;183.33998;43.915325;64.973;-272.9004;-450.0146;180.4695;239.20839;100.28129;115.74408;-14.258543;-8.375383;100.66578;45.776936;-93.68102;84.99255;183.17227;-313.86835;-12.089271;-161.00542;-53.407063;-50.275696;114.663994;13.816969;146.26556;153.31883;72.80763;75.37147;-96.39146;337.83545;-52.720215;-77.37152;0;109.01651;-16.869038;-14.686447;147.06381;-526.29156;70.77677;83.57437;69.78271;-447.34802;-316.50146;85.33334;197.03352;92.35043;-36.378613;46.37519;172.2763;135.86868;194.28448;15.423931;-145.3561;63.822067;-82.8532;-43.749054;-62.71984;-62.94793;-24.57886;63.54241;168.66852
36;104.255005;-91.88916;-77.9713;67.419365;230.27887;251.54001;-63.251297;-223.87611;-113.76155;-177.02151;-64.026306;15.75323;-154.71178;-173.35162;-114.84761;-46.006294;-22.893227;-240.06241;-110.814674;-75.78393;-115.57851;-178.26001;-60.16123;-50.56926;15.144144;-126.96567;28.523335;233.46509;-23.201721;-3.699143;51.90461;17.385721;-183.15817;-130.2633;-149.43753;0;-15.850933;69.404625;-140.4657;-140.97003;-131.54753;86.680176;-99.74684;-160.7247;-210.82971;-67.86119;65.56239;-255.4953;-26.840048;-161.71785;-118.901634;-151.61371;-9.364777;-107.250374;-108.588036;13.807331;-92.42166;-40.24736;-119.887474;-65.91821;-112.6093;-238.17413;-50.193424
37;-39.501766;80.157425;99.41;20.919182;898.4097;726.2625;265.14746;721.1069;56.810646;340.83847;119.384094;201.04611;41.74682;197.82733;134.23703;31.780075;649.84503;273.3177;228.62106;580.15955;101.36283;110.98202;137.86566;105.82703;242.86995;89.597;341.41385;253.09622;130.99463;416.42636;286.09464;223.23654;213.3273;239.04976;70.29614;270.80713;0;-12.14967;61.399055;414.00812;245.3089;-13.482574;19.03726;457.0801;163.83737;40.370605;374.5993;145.42996;149.8183;33.910652;-0.4510891;121.864235;147.94244;140.32712;78.42155;73.88664;-14.260507;273.82312;4.027119;274.10184;53.364067;-8.593197;139.08125
38;-14.085014;-55.49951;-22.986696;-77.688156;492.1142;442.8339;210.59317;376.05603;37.804672;110.11379;118.88451;112.559586;27.354563;125.911705;91.42061;-48.708344;325.197;73.935295;110.27966;229.41559;75.94873;112.229774;24.121801;3.3236651;62.991875;87.3831;131.32494;73.96569;58.522972;205.55724;182.60858;19.109728;103.715836;95.47365;72.15019;143.82895;32.40924;0;33.2382;193.87688;97.09529;-14.576415;1.9669558;215.95619;142.81212;28.394562;163.94824;63.45771;39.62689;-68.64076;14.566518;14.900452;78.9259;53.311813;72.09548;51.674;34.201637;93.17828;9.449453;153.73164;93.366165;-55.41616;37.45451
39;96.536194;-32.105488;-37.207268;133.16266;-69.058914;-10.459076;-271.9021;-461.8898;74.10305;56.339912;61.50276;90.265724;-78.16977;-78.609024;43.335297;-7.4053707;-151.318;-92.75748;75.960815;-417.25262;-41.58306;-152.37292;-83.32759;-72.04221;15.843974;-12.016533;62.20227;123.97408;20.556309;-12.063712;-109.4034;205.7419;-138.18402;-155.89922;-86.120605;54.27818;-24.340626;19.852161;0;-459.59198;-16.2709;78.50947;-1.6234665;-431.6185;-292.02188;11.8689575;91.57424;-51.463276;-92.51595;-39.96676;74.56666;18.102497;135.24857;-74.27782;-131.06203;52.05636;-69.178764;-147.53355;-50.189514;-126.532326;-44.491135;-18.029436;77.40438
40;-54.981197;101.29482;156.378;-4.4793077;1525.925;1164.3401;265.78998;1116.2482;500.72565;990.6395;638.012;627.5337;220.43994;673.4938;571.4253;179.18503;1319.029;767.8964;841.3153;405.15234;366.0224;349.69876;165.10507;89.73514;379.90445;513.22626;739.97345;255.10736;350.09323;891.89185;372.03906;654.0978;508.83847;397.7422;366.8996;630.349;89.21539;135.96146;455.5074;0;749.41724;6.0558367;150.8976;436.5937;300.51227;326.9914;850.9565;657.708;86.29627;154.4353;302.5681;462.7745;655.5748;340.86682;236.68796;259.66043;96.86873;366.25507;137.29364;535.7867;331.1935;267.5441;518.1214
41;161.62172;-67.9552;83.62056;221.72823;966.76025;954.50385;-50.461136;-190.3351;88.213745;182.10037;22.111933;183.98657;-170.6123;-141.40323;-95.38387;-50.268723;198.06816;26.605835;147.05411;353.55484;-58.354458;-233.11278;28.290758;-32.756935;423.55597;-78.84259;334.52853;664.0869;157.22029;368.24844;189.96942;439.9515;-12.66706;102.41856;-178.71407;402.59082;36.447342;122.062195;42.608963;-224.26282;0;173.51088;36.21524;-250.0876;-302.61014;64.97844;419.88522;-142.16307;114.351204;-107.298416;49.173126;62.19227;224.87936;55.581165;-125.75759;76.29952;-150.96986;238.63268;-154.68687;112.802;-124.76001;-306.89874;157.03914
42;-3.6260853;25.825396;158.02435;28.245964;1685.617;1370.7631;232.76343;855.008;561.5191;990.9247;565.0759;600.83124;164.82504;645.3745;514.54614;149.75832;1254.1609;747.15265;837.7549;509.49;289.30322;221.37962;108.49008;21.926699;445.344;472.18536;748.1472;351.25027;350.3598;883.68567;406.51233;700.0652;430.5926;406.5553;302.9468;675.14886;75.61141;189.46948;487.90585;258.61554;689.701;0;199.05872;279.66904;157.34857;379.16113;944.1285;610.8689;115.276405;121.969025;341.63104;461.10135;662.1885;326.92603;179.0848;254.07886;22.246948;483.4701;53.856796;552.24536;295.89545;155.19543;547.6682
43;70.88083;-31.750465;-14.245014;120.0126;563.01373;494.49133;8.469027;-96.352;63.850174;186.97455;59.909824;99.57229;-17.573019;42.006588;113.364716;28.959448;228.74205;38.355125;101.574135;10.517366;-71.7268;-199.23886;-66.71493;-34.42707;85.06161;-77.26158;220.50204;207.03592;44.105648;161.3907;155.71043;206.80952;-92.62138;-80.06094;-13.35596;129.16772;-25.740698;-8.054827;32.428688;-347.91632;43.88741;71.8429;0;-122.79122;-289.81583;36.945477;352.28296;31.889143;51.632275;-76.583694;45.562637;8.149097;88.74925;10.923347;-184.75266;72.25993;-145.50375;98.422806;-200.8692;63.867683;-25.01995;-88.23495;110.39087
44;74.27163;121.13609;13.682907;216.04938;79.996086;150.25613;-215.18762;117.48122;-281.59094;-118.02217;-141.03287;123.76606;-277.67328;-322.09943;-159.40489;-136.14394;-13.276693;-304.78412;-95.35865;37.87513;-33.282967;-60.088074;129.4906;108.005585;172.0823;-123.01106;131.87938;464.15387;16.900166;84.470375;-51.999733;221.1656;-111.69127;-40.65821;-344.54327;109.9718;8.006673;-120.676956;-266.5589;188.07616;-83.08227;30.241695;-142.6071;0;-99.120224;-280.32385;-32.36814;-418.94434;-21.064203;-67.33067;-230.04306;-100.459946;35.962086;-177.90976;-48.71881;16.465284;-74.34263;-206.40715;85.19165;-176.02094;-229.25262;-165.79932;-78.20613
45;-30.754068;-32.23757;-32.601776;-62.42073;800.6961;708.8967;254.24217;585.04706;26.959208;221.63652;-0.5500599;148.25987;-36.298286;256.58932;156.102;-52.010307;632.45337;90.68569;150.13744;506.63824;-3.6214943;43.876987;7.739807;7.3040276;50.22575;83.674324;238.43976;85.10189;20.972614;237.35904;305.77478;46.345882;0.46566707;127.25961;2.5886955;145.28957;-18.111603;5.651555;-4.767638;309.10788;149.01282;-34.140404;-2.4773655;458.77924;0;-0.31346756;378.85468;38.789227;86.29541;-50.15947;-59.80152;-0.23486914;59.88179;-21.722681;50.692257;63.813515;-82.98431;252.83669;-40.65485;224.84999;63.172295;-87.00778;78.60401
46;123.31758;-24.964489;-29.52555;165.65344;-201.00778;-162.81075;-306.31006;-622.01355;-27.806126;-125.51941;-22.165138;-7.8620853;-108.50587;-225.26152;-98.22875;46.401287;-299.71985;-183.10419;-75.499695;-456.36658;-114.20856;-248.1677;-81.7733;-58.746445;-2.296311;-132.96465;-20.72172;164.40848;-14.814052;-104.69826;-149.8929;130.03923;-196.35423;-215.67665;-128.81049;-4.3454466;-28.594364;19.730585;-53.171753;-460.97946;-122.11957;115.29585;-60.11236;-497.99252;-364.05054;0;-18.302624;-165.79294;-85.33752;-60.508114;-14.016442;-64.66282;40.137905;-83.57402;-178.81058;7.7850933;-88.165726;-159.84006;-111.40068;-187.00424;-136.69214;-89.49495;6.9154077
47;128.0948;-44.68105;-32.386948;173.50128;-122.62601;-30.671217;-357.0482;-639.75366;82.88301;29.156158;32.044212;83.251785;-119.56577;-138.81941;-2.299243;-15.677408;-252.53168;-132.82942;62.970234;-472.46823;-69.840935;-209.22972;-98.18839;-93.368286;42.93453;-33.91223;49.202305;180.3221;20.829935;-39.32978;-153.16888;247.80142;-180.39055;-176.53947;-138.02878;64.49968;-28.560255;33.30152;38.410004;-561.46136;-52.83731;108.211395;7.1173077;-562.948;-370.34085;15.336962;0;-101.699455;-106.37978;-44.20146;83.11209;16.92273;149.62714;-95.78261;-158.24385;47.20024;-90.86167;-161.044;-60.399593;-168.44315;-81.77596;-51.408043;82.87747
48;134.30605;-73.94943;-76.971176;145.902;-104.60061;-55.973267;-337.4984;-660.7936;83.33287;4.257441;71.97519;81.95049;-95.09009;-99.55423;37.80208;29.003944;-195.1457;-148.86075;53.403595;-596.70544;-91.48407;-237.2268;-144.56947;-115.41666;-42.39006;-40.605335;41.691307;109.6026;-0.62050927;-63.637905;-132.96033;194.09232;-224.18164;-249.72563;-89.36276;34.75807;-43.382774;56.20173;30.11523;-613.75354;-48.864918;116.51329;-28.609316;-580.2819;-408.16455;34.135384;109.90605;0;-133.5867;-77.66221;67.58451;-23.517353;141.14417;-105.18902;-185.50858;58.543186;-98.5843;-179.7265;-111.536514;-164.6578;-61.28666;-50.509445;82.27271
49;63.256573;-5.6650023;-1.6761672;125.080826;118.84306;140.57376;-175.45015;-289.90677;120.38845;184.88283;70.16112;103.799675;-27.360992;19.506094;108.991844;3.9899049;-5.363577;26.719332;138.8458;-224.0495;-22.584398;-129.25792;-62.495857;-50.399956;57.78345;8.309941;129.89778;111.32388;41.324493;62.243233;-29.561922;237.43289;-78.56293;-82.044075;-37.87781;80.05027;-23.359333;-15.006375;88.74208;-409.73816;49.052834;54.582157;36.963367;-294.18793;-252.38783;41.63968;194.86884;48.8059;0;-1.3506609;112.18318;73.234276;139.49588;-21.805212;-125.16743;60.70529;-84.50649;-37.099022;-67.11305;-39.97661;-9.346799;21.669258;119.875015
52;37.370754;-18.636213;34.042496;84.819046;1424.577;1298.2847;311.40143;666.11536;32.959152;379.4115;92.84531;279.11356;-71.26909;155.47406;156.57281;-92.079;781.6071;144.82048;244.29309;710.26184;28.311613;-30.176088;76.41431;49.677116;330.42975;12.935089;486.23254;507.22256;147.44223;533.7121;453.3936;331.82278;86.256546;188.31908;-47.558342;396.60345;29.494003;18.44371;8.144465;190.67827;188.39134;36.54617;-6.6126337;398.053;-31.439186;-8.64511;615.0584;7.9730806;187.12604;0;-17.034061;51.965717;185.13782;68.04721;-46.618267;126.0788;-137.40154;324.80334;-130.23238;303.21988;14.666138;-216.45587;154.61256
53;67.23193;-42.266315;2.299557;112.914314;682.26086;667.49536;91.371315;28.7925;-3.2192526;134.24698;-4.1293297;84.64551;-65.38874;-33.509182;33.326992;-68.86355;205.34686;-12.309452;51.075188;257.59375;-58.351746;-158.85532;-15.143337;-10.868784;177.30812;-105.306786;220.40826;327.07697;57.629242;206.10954;209.94223;191.44186;-52.141586;3.259083;-80.916885;173.337;-0.0648464;-6.1829386;-19.538246;-210.73145;-8.633113;58.580376;-9.310596;-11.766916;-208.44795;-20.9999;312.61182;-64.0674;103.483055;-111.999146;0;-13.91276;50.227222;9.226839;-150.79294;55.59013;-136.11229;133.36298;-170.26816;84.671646;-50.18863;-178.65303;57.09536
55;28.998823;-50.9794;1.0776277;49.19695;1066.2755;939.83655;203.74992;305.03848;137.11931;366.60638;49.608326;173.28506;-9.239584;254.86685;204.00917;7.0095167;633.69183;180.51913;226.32033;455.06107;-54.720055;-132.58879;-45.862297;-31.031845;146.53139;16.423573;354.54248;218.96162;68.66599;319.37216;351.6618;225.13657;-34.18937;80.69261;21.345833;227.90816;-28.794456;12.005173;85.805046;-81.23622;165.33363;40.030243;36.181;209.42406;-160.96678;87.532166;585.0089;120.65589;132.1074;-59.915165;47.58507;0;129.02704;40.606308;-101.18003;97.91123;-176.02013;341.99344;-197.52074;254.37468;42.04761;-114.51347;181.24548
56;97.68736;-54.61058;-32.16435;121.60171;470.51245;484.98767;-41.28077;-116.5277;-47.62657;13.661591;-30.341476;88.5249;-139.12079;-109.76387;-31.372158;-68.11289;102.90371;-132.992;3.830555;65.9735;-82.87426;-174.9675;-31.284855;-30.039276;123.442795;-100.37377;158.19868;327.53564;29.08803;123.49974;113.00702;168.78134;-128.5806;-62.586693;-148.76361;145.4426;-9.801058;24.514835;-75.2854;-193.71332;-52.45233;80.41488;-50.579266;-119.2735;-235.68463;-53.20054;217.19275;-176.58688;25.60911;-128.86101;-49.550037;-64.91159;0;-67.333336;-131.85332;47.02654;-125.13214;28.499722;-125.87497;-6.354085;-94.13639;-205.76805;26.069233
61;34.036182;-100.58282;-49.75782;31.44862;988.5217;917.72144;149.35721;153.55295;239.90866;460.80875;117.8338;211.27771;19.055225;343.17224;327.55853;-33.44976;589.103;188.30316;313.01477;249.87962;-38.508503;-132.05112;-123.21588;-95.69053;80.15655;80.86772;355.07257;113.235794;64.49131;288.94858;322.769;253.7692;-75.35312;19.431757;57.231976;208.19212;-46.86036;21.901712;169.82317;-340.25067;190.23822;28.973171;81.27985;59.242397;-226.71983;123.332855;637.14124;207.22879;79.87821;-72.24679;153.78275;94.73314;185.75262;0;-134.28769;131.49951;-182.78537;275.84937;-200.62544;231.17575;115.41873;-54.191814;227.251
84;95.00095;-128.46127;-129.45459;80.98111;1128.6724;1074.3284;174.9692;200.83449;-51.84857;156.8328;-32.63845;171.8561;-156.33664;89.64977;147.96767;-116.26048;572.5737;-142.53267;70.07175;309.44147;-151.53763;-248.55762;-113.16867;-66.40888;64.188354;-115.62732;336.22574;343.8919;2.7885752;246.42516;394.07748;153.63634;-244.8099;-101.21426;-136.30722;193.66103;-55.985115;5.825921;-112.31465;-217.93869;3.406054;61.47612;-92.104805;152.15102;-316.488;-75.29178;571.7136;-158.25748;82.542145;-245.97397;-98.3759;-138.07794;52.422447;-128.17865;0;110.64848;-255.26299;179.6434;-282.37677;135.89076;-44.416504;-307.774;64.61379
85;16.929037;-25.70124;-70.1473;12.886027;365.3305;352.94955;150.07314;245.75172;-174.53911;-79.53361;-47.39402;21.377605;-72.18844;-69.28474;-3.575903;-91.261856;173.48009;-163.00398;-97.50568;157.90694;-47.645245;-47.92444;2.00329;27.95411;-1.4034836;-116.215164;80.343895;153.50958;-22.60294;68.93352;168.98212;-46.092087;-80.366455;-61.353077;-78.437744;25.840681;-5.562873;-39.691746;-164.87415;64.5513;-70.24991;-9.211594;-108.68318;199.56354;-38.668056;-138.69214;91.44591;-165.851;45.554802;-145.90454;-136.27637;-139.38762;-77.73743;-69.66961;-79.29201;0;-67.827995;-20.215704;-93.51872;14.637726;-48.21885;-158.40465;-83.01511
87;8.031396;-63.364548;-128.9696;-6.9825535;381.46783;358.22974;77.72377;114.29656;33.46866;176.22649;68.35969;108.12496;4.6438894;189.98862;259.20825;-53.67724;315.93442;-42.07577;103.01693;-109.61315;-45.994286;-79.8876;-125.03943;-60.12238;-130.0426;6.875942;152.27766;-63.721313;-32.01283;56.784786;167.71414;32.1827;-154.23795;-147.12027;26.395012;-3.2324924;-58.457603;-50.64987;-0.36904737;-281.10898;59.049652;-24.231852;-38.52814;63.773388;-167.54645;-32.050663;306.54517;60.661842;-19.01514;-108.96794;20.16579;-49.17795;34.618515;-93.55778;-136.90843;85.84138;0;-20.570192;-137.12354;41.96483;73.936356;-7.4034543;55.973244
89;102.302895;-80.7628;-33.173233;171.47836;625.697;544.0895;98.87033;-445.94815;-58.782177;-9.418228;-201.249;-158.81506;-28.543934;-86.23183;-27.534811;74.08769;50.88626;-75.30156;-175.17517;192.18356;-312.60263;-526.5984;-173.52159;-72.728714;12.071319;-385.5434;111.52317;195.12117;-70.23874;-41.355453;257.5089;25.601728;-312.99225;-211.4748;-73.52213;-46.278854;-88.63049;-87.34565;-90.23972;-673.236;-189.51917;113.85487;-57.082577;-177.81256;-592.8264;11.643194;380.53906;-86.127464;170.12714;-147.52231;-44.122406;-152.04637;-193.75226;-18.316166;-425.00995;-5.951808;-330.3671;0;-508.2193;40.60375;-161.50815;-256.7239;6.756399
90;52.87945;-19.010954;-43.92408;96.04034;918.19995;804.3447;115.95065;301.66257;-14.163481;226.52625;15.886196;183.37418;-91.05933;120.69306;152.29703;-15.64394;572.06836;0.7950655;127.321686;273.6365;-80.85267;-157.37161;-32.595142;0.15234305;92.7863;-51.246902;332.77307;282.55725;34.76805;263.82916;295.7578;205.31937;-120.93262;-29.029648;-72.8459;186.44577;-37.56722;-32.10171;-55.368446;-45.565754;99.55461;42.848152;-67.39069;199.33621;-205.46796;-37.238678;492.05823;-48.023968;77.38367;-114.07444;-73.915276;-41.163105;94.80304;-53.650135;-136.96725;97.0914;-185.32127;170.78383;0;138.98247;-35.091564;-156.1547;105.76333
91;67.28562;-46.33309;-146.5068;75.68109;196.99716;180.84778;-100.26213;-144.01591;-164.1135;-119.63132;-227.5129;-13.267089;-196.65201;-16.412035;10.057842;-12.882059;190.693;-295.56207;-137.77875;-68.60023;-251.33145;-299.99973;-146.49948;-62.669186;-187.86908;-168.85927;44.36203;32.849773;-144.84647;-151.55952;94.57555;-60.223557;-410.86743;-245.43373;-207.63742;-113.19912;-117.017975;-88.411705;-219.29956;-180.30817;-118.13974;34.599957;-143.27495;39.55892;-345.76816;-138.757;211.83775;-271.00494;-40.001266;-127.73195;-222.00194;-221.30273;-112.94961;-262.3428;-198.88083;12.015523;-242.60922;4.052328;-203.64275;0;-147.75537;-180.6697;-46.9075
93;35.178177;-72.29718;-49.50338;8.970762;438.8266;439.22528;52.769997;56.439972;50.533722;115.741516;22.442387;97.38079;-52.014126;87.46355;89.3303;-60.524605;229.37973;-14.491839;92.17107;109.85107;-30.04142;-58.946266;-53.705948;-50.359566;36.578533;21.321629;136.50217;107.87788;17.894245;114.85809;140.65408;86.57309;-69.209274;-5.963741;-33.977215;103.9218;-16.789585;37.078804;16.844584;-99.959915;36.6512;22.250406;5.85315;21.459908;-92.78963;12.043102;241.32051;-12.9393215;15.84651;-80.00077;16.319859;-9.936178;72.68346;-40.439438;-46.55457;54.342033;-78.67083;83.16458;-72.54184;72.395035;0;-95.97922;60.47726
98;113.23803;85.51378;74.73303;258.43146;198.84314;244.47601;-240.34055;-155.91321;-118.953;-7.4337745;-38.045555;127.62238;-200.25632;-312.95688;-152.5194;-63.106823;-98.43543;-149.13364;-4.011061;-12.675267;-17.313965;-128.43584;105.23083;67.09451;282.232;-115.734024;173.76128;529.45154;88.31955;161.93427;-58.573322;346.64935;-35.388424;-10.490136;-256.85922;202.63138;30.986233;-41.302887;-114.048904;-79.20997;-48.69844;97.12643;-61.7182;-217.6394;-207.30963;-130.0993;53.20832;-274.04727;10.966694;-40.876755;-74.86127;1.9678903;125.18317;-50.14605;-95.8439;31.134699;-70.85168;-111.62007;12.4585;-121.66821;-198.40192;0;19.860004
99;47.88623;39.901947;33.16379;137.55318;758.23425;632.6937;151.61395;260.70724;-95.01012;116.53571;26.762808;92.651245;-32.35218;-59.47631;23.59668;18.885357;340.35007;20.617725;15.080203;287.2271;-43.44623;-141.49481;51.07693;71.57121;182.55728;-153.93896;268.72406;367.06253;68.638145;265.21924;243.00409;187.4518;1.4993523;-2.6000924;-42.721794;176.48405;11.311628;-53.84162;-86.70315;-21.327963;29.747643;53.74838;-84.83723;147.62611;-163.00061;-58.51419;308.60736;-62.144028;131.79044;-96.85655;-76.295654;-38.36109;23.826202;53.02536;-153.4191;54.55725;-121.393585;124.499756;-185.76773;105.428116;-83.309784;-152.72388;0


==> anc/b_Parameters_modUNIFAC20.csv <==
;1;2;3;4;5;6;7;8;9;10;11;12;13;14;15;16;17;18;19;20;21;22;23;24;25;26;27;28;29;30;31;32;33;34;35;36;37;38;39;40;41;42;43;44;45;46;47;48;49;52;53;55;56;61;84;85;87;89;90;91;93;98;99
1;0;-0.086421974;0.020484848;0.101933636;-1.7760881;-0.012913824;0.19780475;-0.23515527;-0.20296502;-0.7303668;-0.7466313;-1.204506;-0.47577313;-0.86563164;-0.87358314;0.010106635;-1.8451257;0.05285155;-0.38147902;0.25869802;-0.1347945;-0.105736606;-0.002097851;0.17819999;-0.04438372;-0.47680685;0.40642577;0.5607299;-0.10561586;-0.05915424;0.31994656;-0.87580097;-0.38922495;-0.38085175;-0.2932173;0.02692733;0.19701809;-0.21017064;0.309919;-0.4443149;-1.0757807;-0.097218476;-0.067971244;-0.11848941;0.30356094;-0.36036223;0.7710491;0.18310809;0.8728611;-0.27700588;-0.40245745;-0.1312144;-0.15224393;0.2735396;-0.15355071;0.72982466;0.48901725;0.50705653;-0.19642748;0.47649002;-0.8548146;-0.30195546;0.48726344
2;-0.16455168;0;0.17552395;-0.24708478;-0.44359973;0.21436596;0.2868022;0.23053521;0.13576359;0.4924542;-0.21446788;-0.48968676;-0.07816119;-0.09212516;-0.26461184;0.18367286;-0.8593974;-0.25756633;0.28721204;1.1003932;0.12107062;0.113661975;0.054710977;0.24604543;-0.8949563;0.1101374;0.5748904;0.1627327;0.071053;0.31350917;0.49897915;-0.17868242;0.07098474;0.16994913;-0.15533325;0.44405845;0.058871374;-0.10059677;0.39183056;-0.35851592;-0.4331063;-0.17847331;0.049789898;0.2175431;0.4129007;0.04910941;0.9572531;0.5870135;0.66679037;-0.042678338;0.05324873;0.01996299;0.69342977;0.64664406;0.7597354;0.69166654;0.7532845;0.3351324;0.001220024;1.0068071;-0.35355362;0.19181232;0.8328784
3;-0.25987723;-0.22005068;0;-0.28902203;-0.8862151;-0.07721441;0.13256712;0.14366435;0.038772985;-0.016724;-0.22103384;-0.43685648;-0.14380993;-0.2701859;-0.39638716;0.048355263;-0.6973652;-0.06468689;0.00142013;0.69185704;-0.083617024;-0.041740067;-0.09724713;-0.010182317;-0.71527606;-0.16172086;0.37803236;-0.053629145;-0.10246295;0.05479104;0.27650654;-0.5022564;-0.13025779;-0.011022423;-0.12010681;0.10845338;-0.106408596;-0.13269062;0.34364554;-0.36306503;-0.5888174;-0.3244542;-1.20E-05;0.13935167;0.160929;0.100518666;0.7120174;0.42269236;0.51937467;-0.13194466;-0.17837465;-0.057778925;0.3750736;0.2936957;0.4390183;0.6128528;0.56823266;0.4083134;0.06266808;0.77777046;-0.6585956;-0.23891702;0.6967962
4;-0.12583473;-0.10777075;0.04559477;0;-1.5457932;-0.343307;0.07061102;-0.07299797;-0.045572586;-0.35679245;-0.45543662;-0.77086127;-0.26488516;-0.42939657;-0.50382566;0.07084279;-1.3385761;-0.028927438;-0.13208961;0.4868748;-0.064437374;-0.007775028;0.07921023;0.1544726;-0.3913566;-0.21436101;0.4237579;0.33800822;-0.0481846;-0.031813484;0.17361838;-0.6805214;-0.024796592;-0.21652414;-0.22245091;0.17893907;0.13791251;-0.026479382;0.2756809;-0.3408336;-0.8228915;-0.19067827;0.001556602;-0.029561922;0.34034672;-0.14897606;0.7707972;0.34028223;0.67756385;-0.039549384;-0.30844828;-0.057245005;0.17512448;0.35279533;0.20668869;0.6878864;0.5110202;0.5313634;-0.15734363;0.56820524;-0.7491587;-0.47540843;0.51490223
5;0.23403294;0.26364642;0.39476523;0.59046066;0;-0.12583694;0.023005087;-0.7021378;-0.21810465;-0.61265224;-0.42055982;-0.64023465;-0.1749227;-0.17559285;-0.101884894;0.14736292;-0.6370159;0.08539072;-0.25646582;-0.7235078;-0.006079721;-0.050990295;0.2938854;0.37248436;1.6659921;-0.09157471;0.072810255;1.2184207;0.24372116;0.22732714;-0.14011097;0.12319996;-0.11943637;-0.4100974;-0.04243994;0.37148684;0.69166374;0.38029283;0.01464367;-0.12126567;-0.2924271;0.16095482;-0.007005632;-0.48887774;0.25073528;-0.2824409;-0.18269922;-0.1698967;0.2282647;0.29665777;-0.065825835;-0.06855045;-0.48115677;-0.019032007;-0.54757404;-0.13325956;-0.32473734;-0.33810472;-0.48417982;-0.5945539;-0.054631174;0.09877451;-0.47994697
6;-0.5605076;-0.41062933;-0.31908396;-0.4749332;0.38921452;0;0.1765763;0.42357054;-0.06491401;0.10275481;-0.36849633;-0.26176873;-0.08034666;-0.006244338;-0.18577409;0.19402458;0.17494933;0.089915216;-0.1263509;0.58605874;-0.4788619;-0.47081134;-0.38565198;-0.32056904;-0.8127379;-0.2975729;-0.0532877;-0.45975772;-0.30492184;-0.176179;0.3821373;-0.33863726;-0.5212112;-0.103043765;-0.010641096;-0.3179541;-0.340028;-0.058990445;0.06075815;-0.4113525;-0.2989617;-0.52910143;-0.14671181;0.17666636;-0.33759803;0.21943694;0.56007177;0.1262521;0.39258605;-0.3124688;-0.28843948;-0.2027819;0.47382578;-0.14320704;0.6862259;0.31161433;0.62766075;0.2845516;0.28341916;1.1392558;-0.7621621;0.08406438;0.8150394
7;1.0571625;0.8398716;1.4965445;1.4443027;-2.1293507;-0.6545388;0;-2.0692677;0.3594754;-0.08248227;0.5215917;-0.80246717;0.24125034;-0.017780162;-0.14882433;0.33285588;-1.6051584;-0.9703794;0.5702982;-0.8919921;1.2488134;0.9141539;0.723676;1.5457089;3.955205;0.29013926;1.2866194;3.3459475;1.3497418;1.8647442;0.19058813;1.2995919;0.06601083;0.16023013;0.030865861;2.4772067;1.8696;0.62479854;1.17246;-0.80988157;-0.5218387;0.62939024;0.4507156;-0.32981983;1.1907947;-0.10221251;-0.15022025;0.7633704;0.43724677;0.8495312;1.2649131;0.31950378;-0.78700256;1.1386515;-1.152484;-0.055218358;-0.993515;-1.6772461;-0.91288054;-1.7337317;0.9709371;1.3824719;-1.1105511
8;-0.08305499;0.073113486;0.043772448;-0.1901745;1.3820901;0.28183538;-0.01999623;0;0.14178525;0.7399835;0.28183895;0.57645583;0.2534537;0.5439753;0.5483725;0.06412575;0.8226074;-0.024987496;0.33699623;0.3998553;0.07691284;0.08300391;0.09204568;-0.05894077;-0.6481085;0.4776601;-0.13439585;-0.48974922;0.042041574;0.060154147;-0.001070969;0.450379;0.40290082;0.28621832;0.11975677;-0.004957561;-0.15892757;0.06667969;-0.20062953;0.31214976;0.6214372;0.08229952;0.06223267;0.1371939;-0.03246393;0.1501808;-0.08174914;0.004613983;-0.2817654;0.15715575;0.16894881;0.08039642;0.4783702;0.05173133;0.5860018;-0.1915434;0.13019732;-0.059687402;0.10294356;0.23674496;0.47744396;0.30881077;0.08908316
9;-0.53225654;-0.18836349;0.1592794;-0.20880128;-0.5488748;-0.7301473;-0.17561376;-0.2618058;0;0.23895897;-0.009426515;0.11603067;0.092456244;0.58167636;0.2941181;0.319433;0.6644569;-0.1457109;0.22609869;0.12641114;-0.11733707;-0.09793187;0.08343432;0.12535413;0.44296604;0.028168103;0.20170638;0.5402588;0.11033015;0.16608335;-0.22213772;0.28711033;0.1765833;-0.034295283;0.012696235;0.5524017;0.2526454;0.6364933;0.11347931;-0.26980168;-0.003601017;-0.5711138;-0.07289488;-0.16938573;0.17338291;0.42688793;0.19033399;0.40594715;0.01574283;0.50098413;0.052843865;-0.026080327;0.49279413;0.14611511;0.35279152;0.029437501;-0.014529573;-0.039822005;-0.10297738;0.2599987;-0.4846535;-0.55708504;0.12176117
10;-0.31450167;0.038488783;0.32861793;-0.21860436;-0.6353756;-1.5860068;-0.44198585;-0.21176839;0.26938623;0;0.6026048;0.8349176;0.30495706;0.9339462;0.70859605;0.13135228;1.0755192;-0.3033585;0.6624237;0.25719097;0.3640889;0.44505858;0.426966;0.28666064;0.113887414;0.5585324;0.34547848;0.36569;0.31270748;0.29991534;-0.61257255;0.6365905;1.0368344;0.35872546;0.044241358;0.8698091;0.24454424;0.68091285;0.079228505;0.23688798;0.5209489;-0.3182689;0.08434276;-0.12535398;0.54592836;0.53135556;-0.09703047;0.5997305;-0.48328948;0.8922393;0.36689493;0.23189057;0.670677;0.46207458;0.32877758;-0.09826509;-0.30707887;-0.013857396;-0.17059702;-0.29824412;0.1748031;-0.9588585;-0.24047075
11;-0.27056414;-0.11080803;0.13018832;-0.005325847;-1.6890543;-1.396442;-0.39583963;-0.5777997;-0.08405658;-0.31720024;0;-0.030478133;-0.12178818;0.19094427;0.008373486;0.10112962;0.11895038;-0.08361504;0.010854706;-0.36821187;-0.022494232;0.045959283;0.18632929;0.19316342;0.7401813;-0.19418941;0.16664906;0.73320365;0.06426108;-0.11561433;-0.5298691;-0.03337264;0.29330817;-0.18854162;-0.13766758;0.41229784;0.31315833;0.54672354;-0.004106512;-0.074107155;-0.17287117;-0.3874356;-0.13181257;-0.34192023;0.31630892;0.14922415;-0.034117084;0.22862582;-0.09625596;0.47181964;-0.065438665;0.022410253;-0.004342352;0.105126515;-0.39492187;0.003457805;-0.3803947;0.18379974;-0.2300418;-0.3922252;-0.5015271;-1.226769;-0.32278508
12;0.08192726;0.40324035;0.5689313;0.51751214;-0.57393545;-0.73069465;-0.19950195;-0.53075516;-0.11900743;-0.3482282;-0.26858765;0;-0.00085339;0.30907157;0.4270409;0.2171448;-0.34662765;0.18803957;-0.03972024;-0.45286742;0.06329274;0.12138687;0.6919769;0.44230926;1.4505328;0.45364746;0.15179464;1.1955473;0.37477818;0.3280456;-0.48770905;0.2456895;0.61831045;-0.3768062;0.03977416;0.6323238;0.83649147;0.75861394;-0.06713988;0.18645258;-0.08471044;0.13868472;0.14748594;-0.64822334;0.53376204;-0.14537068;-0.16135478;0.001761861;0.10417754;0.8563077;-0.1623014;0.001879557;-0.0467841;0.12734152;0.003360878;-0.08896856;-0.19221294;-0.19935936;-0.7244993;-0.55084103;0.016481139;-0.29220217;-0.46882996
13;0.24211645;0.22174174;0.32328758;0.14296314;-0.8165689;-0.3781225;0.16844042;-0.2534679;0.08152776;0.2957782;0.18535192;-0.20418471;0;-0.3465189;-0.30163008;-0.19708557;-0.46786594;-0.13373032;0.32370928;0.5279612;0.5049839;0.54370016;0.33013496;0.39012998;0.25761068;0.3584441;0.748543;0.5997471;0.2900341;0.81135464;0.08472636;0.13917893;0.3233184;0.33304453;-0.030336143;0.7408882;0.25498798;-0.1834025;0.65819126;0.014062892;-0.16844587;0.03985294;0.1634985;-0.13280721;0.73738885;0.18022949;0.21892408;0.64994895;0.20345165;0.27861622;0.29588863;0.12743004;0.26386902;0.6860033;0.024828192;0.423834;0.13790831;-0.11630225;-0.23391707;-0.11285792;0.1689513;0.07444132;0.2606246
14;-0.6878627;-0.3352729;-0.41721293;-0.5338084;2.2913816;1.4451523;0.17140749;0.8997859;-0.40903917;0.4114843;-0.7887185;-0.14166422;-0.28310564;0;0.06886001;0.14433192;1.1869183;0.5753696;-0.24136129;0.65627617;-0.80031645;-0.71953434;-0.30374262;-0.53614324;-0.9876712;-0.015231642;-0.48045814;-0.81560475;-0.52423215;-0.27005664;0.32475436;-0.044959366;-0.48234484;-0.14781925;0.058338232;-0.84072995;-0.5303876;-0.0868249;-0.39148414;0.14357194;0.3716511;-0.5170319;-0.3381466;-0.17495008;-0.44446352;0.1885016;0.2278058;-0.2624993;0.16781095;-0.2839279;-0.51667386;-0.33611;0.77073556;-0.45074907;0.97213554;-0.025282497;0.7837773;0.3192168;0.26309204;1.378116;-0.53843224;0.30694634;0.9458843
15;-0.29693064;-0.09096244;-0.063995585;-0.15945181;1.6578169;1.3963248;0.41816264;0.45024997;-0.14643699;0.37316594;-0.40537363;-0.32256472;-0.080928;-0.029136816;0;0.16582754;0.42428562;0.25210524;-0.057631116;0.5873575;-0.3519226;-0.3764353;-0.16530018;-0.17234129;-0.208741;0.12442855;-0.021243269;-0.16520473;-0.11623076;0.3523294;0.52549875;0.14809747;-0.49982485;-0.012637871;0.1384544;-0.15429391;-0.113666244;-0.11111607;0.13599293;-0.18991208;0.041603927;-0.24313357;-0.050979435;-0.040905498;-0.18631421;0.1880026;0.29837307;0.04473435;0.37468043;-0.16803227;-0.13500445;-0.21632327;0.5097754;-0.09252671;0.8154246;0.12430648;0.65770096;-0.1852835;0.08640301;0.99186474;-0.21396548;0.97606385;0.7820418
16;0.017369282;-0.000454078;-0.006025944;-0.039796155;0.37588748;0.5030806;0.20021741;0.19233505;0.04323938;0.13385691;-0.05333175;-0.15759267;0.01683469;-0.09105252;-0.079635724;0;-0.2517012;-0.013621463;0.01820955;0.31568643;-0.009684874;-0.036298316;-0.06351966;-0.015776454;-0.31801802;0.045272272;0.07424824;-0.13622123;-0.005559112;0.1173276;0.28428984;-0.056772105;-0.1434396;0.04765676;0.019559788;-0.023858285;-0.056145504;-0.1602132;0.11228686;-0.11786445;-0.10907228;0.042499814;0.05218973;0.13421872;-0.036093198;-0.023051402;0.23386079;0.056729224;0.2186101;-0.1533946;0.000631063;-0.027352422;0.1288144;0.07505007;0.2936156;0.1611013;0.2941062;-0.011116576;0.057662595;0.36644077;-0.001058579;0.44251338;0.2999847
17;-0.41090462;-0.010426003;0.03665528;-0.001310607;0.8984749;-0.13666181;-0.31260487;0.056939017;-0.17712392;-0.10899904;-0.2812173;0.24253173;0.12767269;0.722013;0.7159662;0.31367266;0;0.32569543;-0.15879314;-0.48282003;-0.46863577;-0.41859123;0.16727123;-0.14880337;0.54664236;0.1647345;-0.53893316;0.09210759;-0.056615017;-0.3451889;-0.45444113;0.268627;0.22629711;-0.3879058;0.12637036;-0.19673549;0.19222711;0.72970986;-0.5890134;0.2261066;0.39277396;-0.19727094;-0.09903231;-0.3859972;-0.2613753;0.048072457;-0.3457484;-0.4068861;-0.2620763;0.46960533;-0.33430672;-0.1331175;0.13758112;-0.5030685;0.3073844;-0.4755693;-0.14519107;-0.048873432;-0.20560956;-0.017861145;-0.16945824;-0.3380412;-0.30615705
18;-1.387234;-0.6101818;-0.12893032;-0.80108327;1.2067682;0.29820225;-0.19130261;0.40841612;-0.65527993;0.7947671;-1.3348408;-0.2861243;-0.5811593;0.62998474;0.17904125;0.56981725;1.9990541;0;0.032055184;0.77460194;-0.99637824;-0.8689048;-0.12548037;-0.17366333;-0.39464435;-0.21624579;-0.25178742;0.29165575;-0.50843143;-0.34384197;-0.047051862;0.3987592;-0.20442963;-0.2539217;-0.22891013;-0.19320299;-0.13978875;0.7685851;-0.56325877;0.002555555;0.55280817;-1.3131171;-0.7801231;-0.66594875;0.070943475;0.49824578;0.5339974;0.16119646;0.20064944;0.31587142;-0.46559057;-0.37156475;1.4779943;-0.09526734;0.97880214;-0.04639212;0.6250141;0.62712604;0.07479446;1.6603093;-1.2502968;-1.0239282;0.9881116
19;-0.72147274;-0.20676653;-0.024246762;-0.24888796;-1.0098664;-1.3503495;-0.54480726;-0.15909782;-0.2472287;-0.35208094;-0.4174752;0.019822964;-0.1530069;0.45576152;0.33967796;0.19418596;0.67923325;0.3598931;0;-0.146834;-0.4629295;-0.2631962;0.29773384;-0.0914331;0.37006956;0.03263308;-0.075518355;0.3684022;-0.13475019;-0.3007212;-0.7424638;-0.21789129;0.4885088;-0.42435652;-0.038283214;0.08882245;0.19565268;0.82730734;-0.2502102;0.1382418;-0.087645665;-0.6835943;-0.16386178;-0.6031254;0.20106755;0.29341424;0.021063762;0.1310962;-0.076621175;0.73196477;-0.5514374;-0.13545585;0.42520946;-0.18084085;0.2840134;0.03462869;0.005037479;0.4657002;-0.32953274;0.14210771;-0.9319146;-1.5717251;0.024574079
20;0.5313581;0.26392597;0.36445847;0.20002435;-0.97757953;-1.0583194;-0.35035032;-0.27551922;0.243824;0.3388729;0.3661428;0.38922507;0.14209343;0.3268016;0.23500943;0.013114832;-0.64692664;-0.6056757;0.42746055;0;0.62849826;0.562105;0.30000055;0.50714433;-0.3566481;0.08021356;0.01244588;0.24920715;0.24871942;-0.46197256;-0.29788965;0.30223584;0.8340599;0.249276;-0.31702352;0.32399788;0.21810277;0.106410965;-0.46626255;0.3751483;0.4016618;0.6164606;-0.0177026;0.24337246;0.40532905;-0.5105485;-0.082912475;-0.1203387;-0.3656125;0.1062426;0.48050016;0.3784077;-0.25075975;0.47800708;-0.70466983;-0.22983792;-0.630465;0.2830717;-0.052355595;-0.88099676;0.83172905;-0.63094145;-0.9079897
21;-0.38252893;-0.2951378;-0.009704695;-0.24806806;-1.4891284;-0.80162156;-0.10556778;-0.24357639;0.22396718;-0.15425889;0.11441078;-0.08877615;0.16569328;0.2727304;-0.035246134;0.26488066;-0.37948936;-0.3307005;0.08632668;0.153054;0;-0.08152768;-0.13388252;0.049246836;-0.106357105;-0.3010022;0.26097006;0.22228278;0.047536496;-0.112516604;-0.019121146;-0.29056823;-0.04004704;-0.09711724;-0.06742479;0.38258335;0.101141974;0.34837604;0.23999469;-0.58458644;-0.56869936;-0.43443644;0.03593596;0.223009;-0.015771428;0.22135931;0.50727516;0.3988432;0.26835376;0.11413634;-0.020796614;0.007219478;0.16074556;0.15291746;0.21251;0.33109695;0.09765146;0.1872345;0.056565747;0.34364074;-0.69095635;-0.5709438;0.1848902
22;-0.16572627;-0.08029726;0.08683705;-0.17473309;-0.15837245;-0.09254041;0.18721336;0.024634799;0.4463402;0.37252083;0.61810666;0.27351522;0.45720822;0.40164062;0.23170923;0.16387635;0.031001922;-0.3410318;0.3564399;0.4907969;0.21005042;0;-0.079709865;0.032807287;-0.16959348;0.2220509;0.40135777;-0.069307074;0.25406954;0.5112865;0.2337016;0.1343259;0.02925977;0.26793343;0.20719142;0.58350044;0.045416083;0.10966213;0.56153584;-0.495133;-0.25422236;-0.19138186;0.31218794;0.40887675;-0.027038723;0.4464452;0.3436571;0.5545383;0.15286118;0.15659876;0.29061234;0.07468592;0.33619192;0.2600186;0.6682896;0.27617145;0.25127208;-0.32895216;0.107233435;0.37919098;-0.057718337;0.4989107;0.35878798
23;-0.2624005;-0.1131289;-0.004900777;-0.20553163;-0.29703754;-0.16780747;0.003113554;0.12645496;0.04104839;0.10968223;-0.08966116;-0.1053848;-0.002908364;0.092659034;0.003725678;0.10103802;-0.100652784;-0.004554147;0.06981124;0.4259579;-0.08344604;-0.039939668;0;-0.00755916;-0.37576067;0.056016088;0.181616;-0.019697038;-0.024310496;0.053740453;0.046478085;-0.1609199;0.09706344;-0.010862248;-0.020377342;0.13724981;-0.010619812;0.112390384;0.13197343;-0.14175245;-0.20599109;-0.25056797;0.019362349;0.017633826;0.111965075;0.14630562;0.37029678;0.26567444;0.22157304;0.113722734;-0.11891428;-0.031535786;0.3722423;0.15097962;0.44764853;0.286319;0.33360147;0.21213335;-0.017881917;0.4833827;-0.36994952;-0.2157168;0.3855992
24;-0.2662214;-0.20868008;-0.05388903;-0.2873943;-0.000575676;0.94470817;0.5016956;0.4045631;0.07832457;0.17566946;-0.3885186;-0.75612235;-0.08743563;-0.3259618;-0.44630846;0.20173967;-1.0081875;-0.06585281;-0.010492764;1.0859424;-0.18117021;-0.21194349;-0.21239288;0;-0.94340765;-0.101506986;0.4258222;-0.13182817;-0.08313821;0.2780598;0.77523434;-0.48302943;-0.47622088;-0.01415781;-0.051164802;0.08960594;-0.10074828;-0.2791486;0.48233745;-0.6252592;-0.7448958;-0.26893267;0.07279657;0.3072951;0.023257496;0.05704504;1.051648;0.43636882;0.9069131;-0.3527104;-0.1829396;-0.14476699;0.5564975;0.32872602;0.9520681;0.78002304;1.0275545;0.25101727;0.119840436;1.3943826;-0.6669876;0.6797434;1.1453202
25;-1.0958394;-0.69560033;-0.6567429;-0.87115276;0.5739389;0.5455402;-0.116675176;0.7757601;-0.7173514;0.018977916;-1.3949945;-0.5810874;-0.8063312;-0.34087223;-0.5039844;0.08313837;0.88578403;0.6813015;-0.46515194;0.8086793;-1.0926739;-0.8772046;-0.38659802;-0.5962175;0;-0.55291224;-0.36443144;-0.680317;-0.87294555;-0.76886314;0.09878128;-0.68330634;-0.5321064;-0.37702736;-0.28438962;-1.047425;-0.6963126;-0.053595968;-0.4741036;0.09023753;-0.042903066;-1.0579318;-0.6958559;-0.42724425;-0.214245;0.17831199;0.62064004;-0.08931975;0.37986743;-0.3552572;-0.9163659;-0.4323855;0.94159687;-0.36199802;0.674904;0.34689045;0.9025923;1.128405;0.2837672;1.7055041;-1.5047681;-1.1673496;1.2383842
26;-0.3409848;-0.12856169;0.051952537;-0.068375155;-0.8191377;-0.6157029;-0.12772296;-0.27931103;-0.033251233;-0.20353033;-0.09392269;-0.11333909;-0.020369235;0.16188273;0.035387494;0.13991924;0.16282806;0.03412806;-0.029601445;-0.05510056;-0.14522599;-0.09877581;0.07037413;0.03579442;0.51865494;0;0.17100933;0.44071436;0.04291781;0.120773494;-0.21114312;-0.06455975;0.027488837;-0.16592488;0.019487428;0.31180355;0.20461658;0.39647526;0.17663215;-0.23078138;-0.26595008;-0.41295895;-0.016029121;-0.21676835;0.11775162;0.26227593;0.11342629;0.26188537;0.10530639;0.33715445;-0.13047889;-0.06860497;0.15764791;0.014410476;0.11681572;0.12142944;0.003915271;0.00786394;-0.1525227;0.089808136;-0.54012704;-0.5097754;0.093038306
27;0.015931185;-0.20593885;-0.459667;-0.28425688;-0.27527764;0.4722043;0.11292139;0.53945726;-0.1431569;-0.3428579;-0.39279428;-0.43220976;-0.33448115;-0.76663685;-0.64382005;-0.26762694;-0.9086474;0.23323928;-0.35118547;0.470363;-0.23154078;-0.15173641;-0.2788194;-0.33987278;-1.424615;-0.3491913;0;-0.87344754;-0.4334954;-0.49614635;0.30937085;-0.9198723;-0.31928962;-0.093478665;-0.17963222;-0.7870035;-0.55884916;-0.6782092;-0.052100454;0.031147987;-0.45886803;0.030749284;-0.0968987;0.21881534;-0.18035136;-0.29143173;0.4426162;-0.14298193;0.35495016;-0.66075265;-0.44621974;-0.09944192;-0.04623223;-0.08996909;0.06613841;0.47454956;0.5515872;0.7130128;0.25838226;0.6314349;-0.44300956;-0.21071102;0.57960504
28;-0.7794774;-0.50167584;-0.29940292;-0.44572654;0.6100193;1.7224542;0.5671013;0.5087608;-0.5550407;-0.13449535;-1.5216571;-1.4768077;-0.7032632;-0.7071822;-0.8597669;0.31971353;-0.51948684;0.4628387;-0.51377445;1.0457594;-0.9380996;-0.90360093;-0.42702818;-0.2665369;-0.6572065;-0.5696001;0.11462533;0;-0.52579254;0.000526556;0.8924499;-0.6875619;-1.1772586;-0.4663817;-0.18678787;-0.4909559;-0.20664504;-0.20992653;0.19018748;-0.6689253;-0.8082616;-0.8184202;-0.41007414;-0.23286577;-0.15229993;0.03280299;1.1656132;0.14995119;1.2184372;-0.5640632;-0.7321066;-0.50746113;0.76254094;-0.06674986;0.9758756;0.7584374;1.3506012;0.5337716;0.11051789;2.1060839;-1.5168431;0.42384154;1.6392492
29;-0.50618076;-0.2516972;-0.004649645;-0.32451478;0.18923654;0.2721875;0.16322662;0.13555399;-0.01008773;0.3618098;-0.22886811;-0.1991954;-0.032857567;0.19472846;-0.027302762;0.25545615;0.3453168;-0.04140229;0.12789303;0.6136941;-0.23157008;-0.23277132;-0.12746495;-0.025383463;-0.21166235;-0.03141623;0.23028387;0.13014771;0;0.25011262;0.26939246;0.06884296;-0.2308325;0.02658457;0.01398259;0.24511372;-0.011949643;0.18376718;0.24938546;-0.3842729;-0.15853855;-0.53579843;-0.083588764;0.008163772;0.03285488;0.3608885;0.5015349;0.3970762;0.3424834;0.06984338;-0.038521264;-0.12070217;0.6331761;0.15561487;0.6856578;0.28012985;0.47944137;0.03661387;0.076145045;0.8902935;-0.5564216;0.100130476;0.6826561
30;-0.8433965;-0.52125704;-0.49079856;-0.6921918;-1.1739304;-1.0776147;-0.48807302;0.36431143;-0.20802951;-0.3654438;-0.46550927;-0.006467748;-0.25936955;0.082873344;-0.07056706;0.028346857;0.30777878;0.3504865;-0.26673022;0.36081034;-0.6172516;-0.38406125;-0.098959036;-0.44509727;-1.1478857;-0.3127033;-0.16064303;-0.61664224;-0.5065419;0;-0.45523548;-0.8599077;0.21514724;-0.33339268;-0.16447137;-0.5209171;-0.4298374;0.28431305;-0.2807045;0.048337426;-0.34249133;-0.7884102;-0.2526768;-0.1781805;-0.09156566;0.23083906;0.42466655;0.121871546;0.07542279;0.12619542;-0.7516357;-0.16605276;0.5207633;-0.24040233;0.44727466;0.3776963;0.40976906;1.0362098;0.094973646;0.77672374;-1.2752559;-1.7886195;0.53526
31;0.027637174;0.08435516;0.20760077;0.1255128;-0.5433798;-0.47039923;-0.09664645;-0.31791016;-0.07727777;0.022000303;-0.08176317;-0.0876093;-0.12284681;0.009829397;-0.027874857;0.013053592;0.021738553;-0.052107997;0.09192656;-0.105826035;0.12759586;0.14523911;0.20153083;0.23843782;0.53216;0.04925378;0.1833835;0.5638554;0.121050805;0.16594711;0;0.18892172;0.19831604;0.003305544;-0.07791545;0.33965465;0.25644577;0.19237287;0.052125044;0.067595445;0.050847944;-0.050954714;-0.058755126;-0.24492462;0.33601683;0.020338034;-0.056833107;0.14401072;-0.030639548;0.2646946;0.09709096;0.0416917;0.034752928;0.20500588;-0.23802616;-0.02008327;-0.19129829;-0.030498018;-0.18969455;-0.2775338;0.010459932;-0.33178133;-0.17267486
32;-0.5426087;-0.1468349;0.1616055;-0.1749741;0.3596117;0.019679021;-0.07190935;-0.004095812;-0.20719165;0.29697046;-0.55641115;-0.21874301;-0.12941949;0.4637821;0.25009337;0.40126404;0.5961565;0.06853733;0.06221724;0.2215143;-0.36061057;-0.34074008;0.09712425;0.10261348;0.24299543;0.015614698;-0.038050547;0.50508535;-0.04004857;-0.029766062;-0.045444235;0;0.032443292;-0.19694181;-0.07363364;0.20206146;0.23464642;0.57926154;-0.22194515;-0.10235273;0.14480853;-0.4750185;-0.23909225;-0.32670417;0.12177202;0.15297194;0.27884302;0.09316994;0.18601465;0.33903435;-0.15099666;-0.13521294;0.59786075;0.036477588;0.4893077;-0.03379837;0.22590679;0.12021984;-0.14088014;0.6073332;-0.4801126;-0.29657346;0.27650252
33;-0.41209868;-0.306094;0.14377415;-0.21770787;-0.97329754;0.60148984;0.54136133;-0.015945118;0.27300733;-0.011480209;-0.3306569;-0.9944581;0.12269926;-0.03887868;-0.39820114;0.54879826;-1.509914;-0.41145098;0.04343461;0.9447155;-0.1779449;-0.30626717;-0.26762635;0.1837467;-0.3752101;-0.3279572;0.6255164;0.4731056;0.12326642;0.35518613;0.8647235;-0.48290342;0;-0.17599657;-0.06415783;0.59170616;0.26648268;0.12847069;0.68605244;-1.2273198;-1.2228723;-0.44719675;0.15345897;0.44762638;-0.005606726;0.1170977;1.3814034;0.65113693;1.2079962;-0.21794096;-0.07644209;-0.1437357;0.48732078;0.44117796;1.0103401;0.9075013;0.9801189;0.07212068;0.04297759;1.4786111;-1.0254251;0.7142189;1.0825299
34;-0.34496775;-0.28640783;-0.29354286;-0.41977558;-0.55416054;-0.24964152;-0.045068182;0.34044987;0.123226166;-0.06745353;0.044038687;0.01850946;0.054153085;-0.012224312;-0.10420701;0.002153783;-0.21987528;0.014203256;-0.037298456;0.50116146;-0.18114594;-0.1111424;-0.1813779;-0.26473463;-1.0194892;-0.123050876;0.08035297;-0.6019532;-0.19810228;-0.23488097;0.06454997;-0.55582947;-0.012024672;0;-0.013700185;-0.19182928;-0.33208683;-0.08749035;0.12991276;-0.21340555;-0.3933231;-0.31732658;0.045822196;0.25619376;-0.14479606;0.17275234;0.456626;0.23094429;0.20433609;-0.12890969;-0.26300937;-0.04413782;0.29478562;-0.006340833;0.49727672;0.4092884;0.43659797;0.4426944;0.19160934;0.6477263;-0.5830376;-0.42442092;0.52178293
35;-0.6542179;-0.2775081;-0.18780322;-0.43490794;0.16499153;-0.36086076;-0.29586297;0.26195303;-0.38354078;0.17365156;-0.61194897;-0.009237136;-0.3801464;0.15120165;0.049798626;0.06138162;0.9895167;0.3738023;-0.07591612;0.31675455;-0.47833228;-0.31057876;0.05471717;-0.19398628;-0.4093104;-0.03597415;-0.15281111;-0.09644036;-0.34487677;-0.31452006;-0.3187894;-0.06783395;0.17410466;-0.14872041;0;-0.28049806;-0.1985531;0.29978436;-0.3318088;0.2928211;0.27617574;-0.6275138;-0.36749804;-0.45551926;0.13067703;0.23494852;0.106428474;0.05193444;-0.068713024;0.24611877;-0.41361773;-0.16031119;0.65817976;-0.1049699;0.33853844;0.022993345;0.2446222;0.5615969;-0.020808402;0.58257186;-0.66946065;-1.0718609;0.40332633
36;-0.7203198;-0.24427216;-0.10315061;-0.39634576;0.503607;-0.14645399;-0.14896068;0.24544734;-0.21725392;0.25960037;-0.36830017;0.07223451;-0.12830591;0.38099402;0.26400024;0.17699224;1.1326786;0.33553213;0.009008454;0.39381352;-0.45679978;-0.32864726;0.056400135;-0.20074576;-0.10109743;0.1505462;-0.040120825;-0.021102458;-0.18236353;0.04869341;-0.20711371;0.09204915;0.10247764;-0.11419647;0.066385455;0;-0.073838666;0.4334776;-0.06751123;0.059240203;0.1838836;-0.6835553;-0.17662513;-0.37131175;0.043089684;0.45612147;0.13520828;0.21408388;0.009852784;0.39364016;-0.32549998;-0.17966586;0.7482942;-0.1173007;0.71544003;0.04948792;0.35651878;0.20229775;-0.057564873;0.7106473;-0.6506177;-0.5488122;0.5297527
37;-0.15972066;-0.072944485;-0.08308429;-0.12434914;1.0967832;1.7713606;0.76837945;0.49397925;-0.08347937;0.18240717;-0.45296082;-0.8572342;-0.19599746;-0.63529783;-0.5448917;0.023957465;-0.57687676;0.2769201;-0.13846612;1.0858121;-0.2398923;-0.25772986;-0.20523639;-0.14069836;-0.42728627;0.10949173;0.43997452;-0.12935312;-0.07924527;0.7898168;0.93593824;-0.2988463;-0.7784361;0.031196117;0.15141554;-0.007129725;0;-0.5275379;0.72834194;-0.5084578;-0.6048957;-0.22870195;0.13010032;0.08143689;-0.012416212;0.20575397;0.757223;0.39649194;0.90356076;-0.38506892;-0.20561716;-0.26018515;0.52768666;0.17779079;1.042361;0.6995002;1.1470236;-0.1656478;0.05744637;1.3941445;-0.47997692;1.4345305;1.3555491
38;-0.413703;-0.17543603;0.13386895;-0.06261908;0.6786252;0.9420102;0.32858118;-0.05658843;-0.2546818;0.22134084;-0.7163218;-0.66691196;-0.23880851;0.030042807;-0.1753369;0.3936544;0.2091687;0.036903426;-0.06298497;0.31118843;-0.39120832;-0.4652693;-0.14985262;0.10563034;0.49471912;-0.21457969;0.08951577;0.64867043;-0.044941306;0.27006814;0.45679656;0.25789538;-0.6214243;-0.18790855;-0.050049566;0.18329357;0.22624056;0;0.090934865;-0.46143234;-0.13693255;-0.45043784;-0.24578804;-0.21532686;-0.007674906;0.12098481;0.4412476;0.120561875;0.5256975;-0.05063337;-0.061672203;-0.23106475;0.44132456;0.04652247;0.43140644;0.10105852;0.41872326;-0.16115205;-0.03555864;0.87104523;-0.5313207;0.5424456;0.5777402
39;-0.6933688;-0.32623664;-0.12229522;-0.5392583;0.111687765;-0.24278216;-0.13045105;0.32100052;-0.12800714;0.45710373;-0.3368131;0.045577414;-0.15546472;0.31978586;0.0986382;0.18098299;0.7884334;0.103506945;0.14599015;0.6897129;-0.33435526;-0.22861655;-0.029731372;-0.12858592;-0.70030487;0.02971723;0.08120912;-0.14859773;-0.21584116;-0.08863469;-0.057914037;-0.008291042;0.13690002;0.025323207;-0.07617589;0.019527711;-0.19120741;0.2786068;0;-0.021550221;0.11330043;-0.66864055;-0.22499293;-0.14289878;0.12319502;0.38126978;0.4230754;0.34098372;0.105137296;0.20928025;-0.21095408;-0.10532028;0.85773855;0.1142369;0.70484734;0.22243299;0.44735876;0.44296205;0.084984355;0.9010491;-0.6603964;-0.6876963;0.6511111
40;-0.13188958;-0.3328602;-0.089899525;-0.124550305;1.328726;2.223954;0.93075;0.10434455;0.23390865;0.42619285;-0.00560688;-0.5430015;0.22422338;-0.14388593;-0.45788944;0.39672065;-0.2273884;-0.4746028;0.055484384;0.52401197;-0.16793779;-0.4884137;-0.83768845;-0.08206062;0.02717374;-0.5389215;0.18692861;-0.006031226;0.038862534;0.5580575;1.3365839;0.25742278;-1.5427865;0.17937887;0.15051521;0.14781748;-0.12941568;-0.4285912;0.64046067;0;-0.4751247;-0.23707786;0.014263557;0.73039144;-0.67011243;0.23944482;0.6646532;0.22364399;0.73094046;-0.8775895;0.44646457;-0.18563692;0.089749694;0.005340772;0.5442634;0.21306364;0.56731766;-0.76876074;0.55124915;1.1966631;-0.1949421;2.184835;0.87193626
41;-1.0348598;-0.47015387;-0.19280735;-0.32251292;-2.2738485;-2.375642;-1.0127951;-0.61887;-0.6007863;-0.9216644;-0.85967404;-0.06472474;-0.51562303;0.40063778;0.1398516;0.20272428;1.1063988;0.4795262;-0.45099822;-0.86827755;-0.79669935;-0.5225883;0.22035424;-0.15553373;0.9704914;-0.55223155;-0.3501557;0.75826323;-0.3895945;-0.92494017;-1.2908757;-0.40778166;0.3999341;-0.7752179;-0.26727286;-0.15571879;0.21552801;1.1834424;-0.64942724;0.21442631;0;-1.1002187;-0.5671672;-1.0158455;0.17161523;0.2595936;-0.25474095;-0.09037671;-0.3273837;0.8264148;-0.81766796;-0.22265172;0.15516226;-0.47688472;-0.5246087;-0.21500501;-0.52352136;0.8318085;-0.36912605;-0.28871822;-1.5386385;-2.9903755;-0.416309
42;0.040874723;0.016622202;0.14391111;0.04679975;-1.27929;0.009457878;0.21161778;-0.046220925;-0.091303214;-0.2993972;-0.56666344;-0.96682775;-0.34368458;-0.60653496;-0.6030998;0.036841016;-1.6088969;0.004581395;-0.13374755;0.5883372;0.012106517;0.0537584;0.15459672;0.25225917;-0.3352923;-0.11952373;0.5001119;0.46121985;0.000875278;0.13093859;0.32386714;-0.6315755;-0.05454728;-0.19121589;-0.23682712;0.2135521;0.21297127;-0.1596418;0.32911292;-0.28846213;-0.823939;0;0.025145432;-0.07366523;0.45807573;-0.26865754;0.8155827;0.32366058;0.8025244;-0.09221118;-0.27486426;-0.05787787;0.16629437;0.4589088;0.215659;0.7408924;0.6124931;0.47021475;-0.22861066;0.59353673;-0.5840665;-0.13681783;0.58064044
43;-0.33455837;-0.107032865;0.0828098;-0.24105784;-0.1563716;-0.1911299;0.07227009;0.07350779;0.13221832;0.37571475;0.109650314;0.035485044;0.09533413;0.2453814;0.10109773;0.13168016;0.23961206;-0.08647558;0.2558014;0.5980351;0.02151606;0.05221893;0.05855646;0.05215361;-0.19050191;0.21356566;0.37045833;0.11531759;0.095194854;0.39910942;0.0857181;0.088800855;0.13430929;0.14857668;0.06876;0.44354656;0.04988737;0.18104638;0.36872634;-0.2306537;-0.12665667;-0.37261164;0;0.028614061;0.21027198;0.3967524;0.3761517;0.5182207;0.1929256;0.26831156;0.058411893;-0.007857154;0.5756718;0.28867146;0.64055204;0.3077772;0.35584006;-0.009571007;-0.02062551;0.54169273;-0.30963147;-0.025439758;0.50227314
44;0.07064836;0.038750134;0.14507133;0.006661714;-0.000581305;-0.41332233;-0.17485346;-0.1432639;0.12565711;0.35278246;0.27218503;0.4144901;0.1605883;0.41867885;0.29102916;0.09185077;0.38217312;-0.3072181;0.2791979;-0.18107048;0.21301024;0.15805516;0.044880092;0.1690218;0.047766704;0.04099204;-0.07759721;0.1116168;0.12032717;-0.14095691;-0.16491018;0.42181492;0.28990126;0.1747411;-0.06166005;0.20464921;0.07284359;0.19573413;-0.2288093;0.11574607;0.40932223;0.10486222;-0.056395296;0;0.052873697;-0.018729214;-0.1801083;-0.033004086;-0.32961312;0.12110795;0.32715812;0.14990903;0.000941723;0.11466137;-0.23769437;-0.2939183;-0.39260045;-0.072376296;0.059306305;-0.37108633;0.39663854;-0.19717635;-0.43400532
45;-0.43252108;-0.25170383;-0.04804217;-0.4790277;0.51402086;0.74873513;0.5431128;0.4971665;0.561891;0.68556356;0.5595715;0.0721146;0.5384866;0.36153618;0.13100992;0.2757326;-0.10300323;-0.323541;0.41146007;1.299593;0.04644232;-0.031778526;-0.29288152;-0.1436123;-0.9721191;0.293665;0.58700866;-0.5011225;0.17234379;0.767473;0.7580979;-0.055529017;-0.29380387;0.36600703;0.30650306;0.5489311;-0.18048374;-0.104893975;0.892548;-0.8546731;-0.5424262;-0.42185336;0.41132322;0.692919;0;0.6653296;0.91371894;0.8408605;0.59661144;-0.070870675;0.20241839;-0.03248774;0.83045393;0.35363758;1.5464658;0.692011;0.9792582;-0.293478;0.29589418;1.4078892;-0.38891825;1.1711162;1.2086799
46;-0.20930235;-0.022096926;0.20496;-0.01518306;0.18688346;0.05289512;0.061757427;-0.20658702;-0.1892475;0.3783116;-0.29083514;-0.17002891;-0.22455849;0.0691976;-0.05861574;0.1172342;0.579563;-0.009514567;0.16644177;0.18875207;-0.02215946;-0.02225727;0.09581534;0.21317598;0.56289625;0.051357985;0.22364877;0.64883924;0.06489953;0.380835;0.033785377;0.45256868;-0.051707022;0.07935467;-0.055924997;0.3873358;0.20939079;0.20814033;0.12439004;-0.030107936;0.21917158;-0.31771603;-0.19237621;-0.32287246;0.32822368;0;0.053440645;0.2641867;0.06161744;0.23488598;0.1517471;-0.050415866;0.39571896;0.23873252;0.05268289;-0.027548619;0.013657806;-0.14355557;-0.110114604;0.17785951;-0.11271686;-0.033788815;0.18728484
47;-0.5596261;-0.17301348;-0.087621056;-0.37298855;-0.07278458;-0.53871477;-0.30715817;0.24445343;-0.37895265;0.19683667;-0.6142645;-0.07591643;-0.4255617;0.07169023;0.024921281;0.00372928;0.7405315;0.39049968;-0.021591144;0.44029596;-0.35473362;-0.15456286;0.22135575;-0.08520611;-0.4383443;0.11586248;-0.004450789;0.022753455;-0.27815124;-0.19704328;-0.36614165;-0.100452535;0.3907856;-0.11388531;-0.15560609;-0.14641275;-0.11272384;0.28125644;-0.25982094;0.3992998;0.23810244;-0.5419291;-0.31145155;-0.5281966;0.35681453;0.19050013;0;0.15233445;-0.017302802;0.36303437;-0.41570562;-0.11839118;0.716655;0.06361498;0.3646909;0.13833694;0.29944724;0.6325588;-0.14001502;0.52062935;-0.6033888;-1.1609805;0.42070395
48;-0.97772163;-0.4219178;-0.16089697;-0.5840854;0.47140518;-0.289184;-0.25215226;0.22577976;-0.31861702;0.42266577;-0.5426333;0.11949199;-0.23655525;0.5249913;0.25401464;0.27557242;1.5955129;0.28516883;0.053573295;0.4267807;-0.6016297;-0.4691966;-0.048230793;-0.22190502;-0.17899612;-0.031451944;-0.11302046;0.035723507;-0.2959898;-0.1328173;-0.25998464;0.20389293;0.03385856;-0.11524272;-0.028894292;-0.047002476;-0.14597462;0.57280606;-0.21783844;0.030171596;0.33762944;-0.9597238;-0.3866669;-0.43040568;0.02323235;0.554702;0.18372755;0;-0.05742904;0.39064714;-0.31775662;-0.21275747;0.94605464;-0.13035509;0.6794747;-0.030111749;0.30320132;0.3426811;0.041644327;0.88607526;-0.86696464;-0.92483;0.58123654
49;-0.4987155;-0.23218109;-0.175178;-0.39284384;-0.024656773;-0.4098709;-0.28608882;0.28094032;-0.24869317;0.13769256;-0.44192845;0.041418698;-0.2615547;0.15488996;0.06519331;0.050048117;0.6070642;0.24258378;-0.041262243;0.30107403;-0.35283405;-0.21507533;0.042741098;-0.16311714;-0.6284006;-0.03905974;-0.14950193;-0.22623873;-0.29447615;-0.40327647;-0.27035862;-0.15896988;0.24079476;-0.11195157;-0.14076366;-0.28153118;-0.21058154;0.21789664;-0.339724;0.25735584;0.19022028;-0.4386071;-0.27524054;-0.2636275;0.08814911;0.111904085;0.15866017;0.01597934;0;0.15577997;-0.3491414;-0.09151692;0.51797086;-0.06003701;0.28975382;0.059628885;0.21534035;0.58593994;0.017546909;0.48315436;-0.5199354;-0.9780607;0.2946075
52;-0.5819061;-0.3550474;-0.22820984;-0.48719996;-2.437576;-2.0339026;-0.67842627;-0.06379291;-0.08963657;-0.44576728;-0.23468351;0.042155374;-0.23651828;0.09995764;-0.08235138;-0.024444755;-0.19611804;0.08811215;-0.08717833;0.15410562;-0.22959283;0.005511502;0.16824704;-0.10354951;-0.7858475;-0.25217468;0.10655582;-0.10435523;-0.27589217;-0.7241406;-0.7269269;-0.7997421;0.66250753;-0.25908014;-0.28630587;-0.063496046;-0.13581112;0.42513493;-0.20360193;0.12402103;-0.41478226;-0.5997012;-0.17876615;-0.22410694;0.31579256;0.11477864;0.37621185;0.2958432;-0.022347443;0;-0.5363434;0.013840741;0.32857344;0.09742202;-0.010165936;0.4138396;0.044940963;1.07701;-0.1007527;0.1507753;-1.0644518;-2.298041;0.088169
53;-0.08426334;-0.057808086;0.20063217;0.07972534;-1.140868;-0.88941777;-0.18461595;-0.6204041;0.010267615;-0.024843266;0.102163315;0.053257782;-0.03023722;0.18182355;-0.031002568;0.10209826;0.24485691;-0.28262287;0.16061763;-0.3527247;0.15515885;0.12327932;0.056567382;0.27372324;0.886606;-0.19634508;0.21765931;0.7754408;0.16860023;0.12445467;-0.25960627;0.29951626;0.06587128;0.024374777;-0.092543475;0.5378948;0.30652592;0.36248732;0.12458015;-0.1853672;-0.002779101;-0.2439046;-0.11026407;-0.15670517;0.24949192;0.17447972;-0.111309804;0.24916485;-0.1398215;0.2880978;0;0.07096246;-0.077005215;0.19050264;-0.49631202;-0.11799969;-0.4774803;-0.15842792;-0.09686348;-0.466172;-0.121732585;-0.5699189;-0.3642077
55;-0.5265967;-0.23967867;0.038225163;-0.2269914;-1.6614131;-1.4672542;-0.4652554;-0.32928908;-0.030389262;-0.2754943;-0.169651;0.005655006;-0.03593063;0.41733456;0.16734913;0.23540641;0.10712318;-0.058889564;0.004950826;-0.121542715;-0.20281179;-0.10269613;0.15341367;0.07204723;0.18611325;-0.18205972;0.08521479;0.44098926;-0.029693;-0.34883532;-0.5355885;-0.22989573;0.39059332;-0.27398807;-0.14276952;0.29344812;0.21211627;0.6867063;-0.1257246;-0.13946678;-0.26970357;-0.5393164;-0.12483597;-0.24355929;0.20188159;0.18329233;0.22393022;0.245591;0.007779293;0.5010072;-0.25499773;0;0.24643806;0.04924168;0.03278748;0.12860736;-0.11988577;0.44171795;-0.17950708;0.038168754;-0.7876443;-1.4386896;-0.09704268
56;-0.05528605;0.13167922;0.26552913;0.21632518;-0.8811921;-1.0253763;-0.3213543;-0.5113882;-0.12572367;-0.23066524;-0.07717089;0.019613937;-0.08616565;0.20688878;0.1975879;0.04493157;0.24304864;0.071956135;0.01572792;-0.46166626;0.05828543;0.12678888;0.3745782;0.24641858;1.0360655;0.12326867;0.0945463;0.7890841;0.16888925;0.099737756;-0.545581;0.20724176;0.43117496;-0.16729893;-0.032560058;0.41218063;0.43168864;0.52321845;-0.0623834;0.18417442;0.08066616;-0.114741944;-0.03894118;-0.4836836;0.37841743;0.06161585;-0.2872646;0.07525829;-0.19031392;0.591112;-0.032345034;0.031708173;0;0.06495016;-0.3447307;-0.163489;-0.41075847;-0.05252045;-0.37870222;-0.60843307;-0.08654742;-0.7705743;-0.4600993
61;-0.72317505;-0.4348336;-0.203246;-0.4151029;-1.6618445;-0.4980075;-0.11604681;0.116778865;-0.22041193;-0.62819123;-0.9108109;-0.9142917;-0.3572624;-0.21477467;-0.4147501;0.29084697;-1.0145688;0.21946542;-0.39459917;0.52470237;-0.6334675;-0.49834484;-0.05874581;-0.13422783;-0.684282;-0.4702162;0.15457492;0.13248405;-0.33697706;-0.5028907;0.027185392;-1.046697;-0.17103219;-0.58164847;-0.25497717;-0.17251179;0.007670808;0.32287842;0.003702791;-0.4844938;-1.0243056;-0.6985139;-0.17901416;-0.17336562;0.066547014;-0.038571015;1.0071137;0.23908533;0.8228339;0.015346095;-0.8009103;-0.25178;0.44456324;0;0.59995884;0.7609295;0.78458977;0.93061644;-0.12168564;1.1821102;-1.5722786;-1.1267606;0.8251155
84;-0.29790354;-0.078986354;-0.14220428;0.051016267;-3.1222332;-3.1186707;-1.2633297;-0.76412094;-0.6342306;-1.2958709;-0.60680795;0.08910847;-0.6814604;-0.14969622;-0.06279548;-0.326888;0.35440528;0.57390904;-0.5178263;-1.2950319;-0.3051524;0.057349123;0.57641476;-0.006824989;0.905395;-0.3648642;-0.3387005;0.64393646;-0.33108482;-1.0949451;-1.7065051;-0.6562903;1.0055625;-0.6692707;-0.39423934;-0.338059;0.19921249;0.7617652;-0.79528844;0.9148454;0.04648197;-0.402442;-0.45556945;-1.1389477;0.5501529;-0.2036317;-0.7475441;-0.33628294;-0.70187634;0.8249152;-0.7847026;-0.002907087;-0.47128353;-0.34320763;0;-0.28953934;-1.0043021;1.0678173;-0.56153864;-1.4300779;-0.844327;-3.5211024;-1.1110791
85;0.15924092;0.13124532;0.22958559;0.19039539;0.09683467;0.081122085;0.11921737;-0.23888986;0.1301976;0.1740767;0.22823559;0.049049973;0.15455554;0.14594339;0.108251885;0.08116682;0.002365253;-0.20542432;0.177229;-0.09235236;0.22261766;0.14207894;0.06207113;0.20822616;0.5439946;0.11861822;0.15769416;0.3884777;0.2392468;0.34792492;0.091591135;0.3618254;-0.005931918;0.11900197;0.06844797;0.3989997;0.24162044;0.088819;0.18275377;-0.13666639;0.06305621;0.11950799;0.10281195;0.049991578;0.09282662;0.055613756;-0.0745579;0.1166567;-0.012210305;0.113914736;0.30237317;0.067475654;-0.06478641;0.15420277;-0.061324045;0;-0.16097361;-0.39052883;-0.06620572;-0.23059534;0.3044046;0.45892954;-0.16777381
87;-0.10471644;0.01594588;0.035533868;0.062810495;-0.28484514;-0.3530301;-0.16718043;-0.13435258;-0.13415362;-0.24902219;-0.20052105;-0.08053325;-0.0890503;0.05745345;0.08212181;0.037780523;0.085141756;0.16196331;-0.12894727;-0.24290879;-0.13712215;-0.083649665;0.13908322;0.010085899;0.3697552;-0.003224106;-0.08403939;0.23773077;-0.021502037;-0.11047985;-0.26091322;-0.056599177;0.12677352;-0.20453858;-0.018590985;-0.015053222;0.14218172;0.2519071;-0.14146826;0.10307282;-0.020315275;-0.09080026;-0.05439834;-0.2678748;0.06611609;-0.027665293;-0.10837858;-0.08840708;-0.035890635;0.22093727;-0.1917995;-0.04852772;-0.039188474;-0.11237986;-0.08971013;-0.06891449;0;0.08613876;-0.1739752;-0.1472627;-0.19568406;-0.41981468;-0.14684482
89;-0.7293543;-0.015987353;0.15254845;0.098654926;-2.2782972;-2.4006684;-1.0140839;-0.54067624;-0.6148762;-1.2975725;-1.095192;-0.4727831;-0.46540698;0.37218326;0.42893463;0.24518397;-0.00101003;0.7934928;-0.60960096;-0.865544;-0.73055524;-0.3784745;0.81762123;0.059006218;1.1927583;0.014421818;-0.2908934;1.0698928;-0.16891067;-0.7899879;-1.4462037;-0.66554886;0.9921549;-1.0998753;-0.20750669;-0.033315387;0.68333167;1.4028093;-0.74507856;0.5136092;-0.36856085;-0.6049916;-0.25193903;-1.3122522;0.50853795;-0.155328;-0.14810853;-0.2535847;-0.009064758;1.2525967;-1.1838452;-0.2178526;0.08302861;-0.3925806;-0.14027476;-0.016958386;-0.22236967;0;-0.9314364;-0.41490948;-1.3749653;-2.795114;-0.5195382
90;0.078552105;0.0952021;0.061390083;0.24593036;-2.3189073;-2.0583293;-0.6993365;-0.6765565;-0.12546535;-0.92958194;0.030350242;0.11707582;-0.1370133;-0.019061942;0.05718251;-0.17880487;-0.30388948;0.13507819;-0.23800725;-0.9668093;0.07503764;0.22895841;0.4069371;0.12706818;0.86747175;-0.13532346;-0.062289704;0.5427174;0.039792;-0.47230062;-1.0010899;-0.38657442;0.6781734;-0.36742145;-0.14678884;0.0940517;0.31794494;0.4853862;-0.2654562;0.36436245;-0.19435239;0.008499052;-0.025155045;-0.4870591;0.3262288;-0.16887154;-0.4792086;-0.13292524;-0.3942282;0.5588944;-0.29165274;0.097262874;-0.5754829;-0.12423893;-0.9512482;-0.1459365;-0.753126;0.36799148;0;-1.2087301;-0.27018654;-1.7876513;-0.9198991
91;0.7047966;0.61258805;0.7788499;1.0984056;-1.2473943;-1.5237448;-0.5368354;-1.5444046;-0.20423654;-0.6259461;0.11043758;0.14070809;-0.032524757;0.3300197;0.41081345;0.05210076;0.19424005;-0.19648048;-0.005026501;-2.0298352;0.49504003;0.40607196;0.66497785;0.77939856;3.19346;0.021312766;-0.16891243;2.0085058;0.58485657;0.08709789;-0.9955669;0.99036026;0.56478345;-0.29399836;-0.09264156;0.78858334;1.1416478;0.8711178;-0.4515223;0.45475137;0.5624913;0.57753223;-0.08904107;-0.81351835;0.51697946;-0.42595994;-1.290296;-0.4959048;-0.75546867;0.8404932;0.47793067;0.21822286;-1.1504483;-0.04532177;-1.8867047;-1.0420679;-1.7290548;-0.77541894;-0.72994244;0;0.92646396;-0.64988774;-2.047905
93;-0.23827602;-0.48840645;-0.4180157;-0.39146674;-1.0639665;0.9691446;0.4742375;0.320611;-0.20552073;-0.4267114;-0.910409;-1.2934246;-0.5679044;-1.1033744;-1.260219;0.017944956;-1.7251081;-0.017328294;-0.430448;0.87785363;-0.4164944;-0.43605962;-0.5837606;-0.18242572;-1.3321415;-0.89027005;0.28666827;-0.295719;-0.47437713;-0.33940116;0.9044552;-1.1632813;-1.0554107;-0.23146802;-0.3617047;-0.51771164;-0.4196396;-0.71901256;0.33220658;-0.75702804;-1.1724385;-0.3691257;-0.25470617;0.34043518;-0.14513344;-0.27280608;1.224648;0.19503562;1.1080804;-0.9938445;-0.45039177;-0.24422793;0.13090251;0.17321663;0.21179454;0.9546237;0.9900115;0.7817441;0.34760323;1.4597397;0;0.075853586;1.2111969
98;0.74537694;0.033311974;0.16785437;0.52984947;-3.7791872;-2.388801;-0.5469333;-1.6348976;0.13181522;-0.8156995;0.7220407;0.29020834;-0.1260178;-0.44233504;-0.66098654;-0.37045044;-0.6335257;-0.8275945;0.08731253;-1.6556484;0.82021356;0.69809765;-0.088348545;0.5458752;1.7123914;-0.92616576;0.2563482;1.1714103;0.28455165;-0.32288405;-0.6998537;0.115801275;0.04227941;0.15665466;-0.37984088;0.6009506;0.3460071;-0.027001051;0.12231752;-0.12843893;-0.15414903;0.28278008;-0.18139556;0.051974148;0.34148014;-0.24628955;-0.8012004;0.032193128;-0.72089887;-0.07304437;0.7725902;0.3869889;-1.4698102;0.26204032;-2.6357577;-0.44292858;-1.8303083;-0.20782834;0.025850048;-2.3767986;0.42333385;0;-1.7361655
99;0.9316099;0.6457196;0.79548913;1.0222661;-1.1994355;-0.55235326;0.115036726;-1.1949744;0.18677686;-0.33855355;0.4464;-0.2542526;0.16200823;-0.12982766;-0.016320245;-0.014679382;-1.0466763;-0.44611502;0.18825832;-0.9757395;0.81405455;0.64372814;0.49629784;0.8218478;2.3118982;0.20263137;0.47766012;1.6716992;0.75020534;0.79969776;-0.13565809;0.6492618;0.22374795;0.043380093;0.02576894;1.1113868;1.0096986;0.22293621;0.41235042;-0.113451794;-0.13356371;0.73704255;0.30807772;-0.21227953;0.59039193;-0.31843174;-0.5016556;0.07833078;-0.05088601;0.43011123;0.6755796;0.25147158;-0.9018015;0.44675535;-1.1146235;-0.2712799;-0.90032774;-0.93645734;-0.5603981;-1.6145291;0.9384192;0.6562902;0

